The Enclosed Volume for Periodic Constant Mean Curvature Surfaces

We establish a general formula for the enclosed volume of constant mean curvature (CMC) surfaces in Euclidean three space with translational periods forming a lattice. The formula relates the volume to the surface area, a Wess-Zumino-Witten-type term, and a newly defined curvature term of the associated family of flat connections, thereby extending the classical Minkowski formula for closed CMC surfaces. Interpreting the volume as a gauge-invariant quantity, we apply the result to a variety of examples and provide explicit computations. As an application, we construct a counterexample to the isoperimetric problem in $\mathbb{T}^2 \times \mathbb{R}$, disproving the conjecture that minimizers are restricted to spheres, cylinders, or pairs of planes.

==> lawsonR3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    241344,       5714]
NotebookOptionsPosition[    223009,       5442]
NotebookOutlinePosition[    223502,       5460]
CellTagsIndexPosition[    223459,       5457]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lawson-type CMC surfaces in R^3", "Chapter",
 CellChangeTimes->{
  3.957173626150775*^9, {3.957194613767643*^9, 3.957194620698455*^9}, {
   3.959399611656468*^9, 3.95939962054678*^9}, {3.959402555636322*^9, 
   3.95940255583247*^9}},ExpressionUUID->"d5192a44-98b1-4e3c-9e69-\
94a0b4d33944"],

Cell["Version January 2026.", "Text",
 CellChangeTimes->{{3.966934291871294*^9, 3.966934296314504*^9}, {
  3.966935338732287*^9, 3.966935524168332*^9}, {3.966935555924891*^9, 
  3.966935580714554*^9}, {3.967002579976121*^9, 3.967002581452343*^9}, {
  3.968378811170746*^9, 3.9683788379792013`*^9}, {3.968380239317663*^9, 
  3.96838026492038*^9}, {3.968380361264407*^9, 3.9683804249450293`*^9}, {
  3.977470209772132*^9, 3.977470215936955*^9}, {3.977548309670435*^9, 
  3.977548310192135*^9}},ExpressionUUID->"69526866-ab83-4995-b931-\
399fbbeacdc3"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.956304673119563*^9, 3.956304673858263*^9}, {
  3.9567150408596973`*^9, 3.95671504315682*^9}, {3.95691089027182*^9, 
  3.956910890888503*^9}, {3.957173570244225*^9, 3.957173570884967*^9}, {
  3.957173610885199*^9, 
  3.957173611598894*^9}},ExpressionUUID->"6d0d32db-be7e-4e88-972d-\
8ec792b87d3a"],

Cell["conformal parameter", "Text",
 CellChangeTimes->{{3.957493079060617*^9, 
  3.957493081731925*^9}},ExpressionUUID->"49e69d4a-5a1c-4d64-b7f6-\
fc055e97a8f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi", "=", "1.454838491"}]], "Input",
 CellChangeTimes->{{3.9575334545392327`*^9, 3.957533485560255*^9}, {
   3.95754023001458*^9, 3.9575402321566772`*^9}, {3.957569409895529*^9, 
   3.957569413286935*^9}, {3.957576525740569*^9, 3.957576527664133*^9}, {
   3.957586348504286*^9, 3.95758635096945*^9}, {3.957588133748403*^9, 
   3.957588135066927*^9}, 3.957592331775457*^9, {3.957599594022997*^9, 
   3.957599594649786*^9}, {3.957603406199459*^9, 3.95760340714019*^9}, {
   3.9576281982489357`*^9, 3.957628199132236*^9}, {3.958200123414341*^9, 
   3.958200125556513*^9}, {3.9593369947253103`*^9, 3.95933699751721*^9}, {
   3.959339654642765*^9, 3.959339656925304*^9}, {3.959392735329142*^9, 
   3.959392737873852*^9}, {3.959397040899911*^9, 3.959397041814808*^9}, {
   3.959400227315333*^9, 3.959400228791377*^9}, {3.967012245187497*^9, 
   3.96701224611558*^9}, {3.967012347184323*^9, 3.967012347850396*^9}, {
   3.968379929568882*^9, 3.968379930848894*^9}, {3.968999891614899*^9, 
   3.968999892262314*^9}, {3.969351200682714*^9, 3.969351201734105*^9}, {
   3.977548312393821*^9, 3.97754831416922*^9}, {3.977805505478106*^9, 
   3.977805506408196*^9}, {3.977842214342277*^9, 3.977842215050596*^9}, {
   3.977903063939563*^9, 3.977903064571701*^9}},
 CellLabel->
  "In[1515]:=",ExpressionUUID->"971d6185-d7bc-40ed-aaf4-e02d8b7a2a16"],

Cell[BoxData["1.454838491`"], "Output",
 CellChangeTimes->{
  3.969351168965196*^9, 3.969351208248468*^9, {3.9702057788273573`*^9, 
   3.970205801820332*^9}, 3.971260876103604*^9, 3.971421940658264*^9, 
   3.971422090427745*^9, 3.977470617440914*^9, 3.977548322514237*^9, 
   3.977559202014073*^9, 3.977560815877586*^9, 3.977805569774343*^9, 
   3.977807814002062*^9, 3.977808750977264*^9, 3.977810115885982*^9, 
   3.977818221999324*^9, 3.9778288549772263`*^9, {3.977842216791135*^9, 
   3.9778422200109873`*^9}, {3.977903065534182*^9, 3.977903069723333*^9}, 
   3.977903660460058*^9, {3.977904926546578*^9, 3.9779049436087427`*^9}, {
   3.97790505774301*^9, 3.97790507908783*^9}, 3.9779063989317703`*^9, 
   3.977906479761294*^9, 3.977906693027957*^9, 3.977909670443997*^9},
 CellLabel->
  "Out[1515]=",ExpressionUUID->"85a37d36-53b1-4573-b7dd-a5e38e1ce756"]
}, Open  ]],

Cell["symmetry order", "Text",
 CellChangeTimes->{{3.9574930955780087`*^9, 
  3.957493101008952*^9}},ExpressionUUID->"f321a2e6-a401-4a75-bf1b-\
515538fc1c4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kk", "=", "3"}]], "Input",
 CellChangeTimes->{{3.9571734137371483`*^9, 3.957173417092393*^9}, {
  3.957404370330607*^9, 3.957404370679273*^9}, {3.957436804150348*^9, 
  3.957436804394603*^9}, {3.957576533594177*^9, 3.957576533993773*^9}, {
  3.957603415799248*^9, 3.957603416037713*^9}, {3.9593369884496593`*^9, 
  3.959336988833363*^9}, {3.959397037494057*^9, 3.959397037813964*^9}, {
  3.97020558607703*^9, 3.97020558680927*^9}, {3.977548318234028*^9, 
  3.977548319187099*^9}, {3.97780550902521*^9, 3.977805509279134*^9}, {
  3.977842203709114*^9, 3.977842204225088*^9}, {3.977903067353897*^9, 
  3.977903067639168*^9}},
 CellLabel->
  "In[1516]:=",ExpressionUUID->"eed5d9f1-4938-4787-9b76-d1e05ae3441e"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.957173417789818*^9, 3.957173666528493*^9, 3.9571793745626097`*^9, 
   3.957182659567978*^9, 3.95718376475275*^9, 3.957187906485092*^9, 
   3.957190852794952*^9, 3.957194555495623*^9, 3.957195375471292*^9, 
   3.957197601070973*^9, 3.957222596212942*^9, 3.957229799010804*^9, 
   3.9572311902037477`*^9, 3.957248838060829*^9, 3.957257662502771*^9, 
   3.957258215834167*^9, 3.9572592913259077`*^9, 3.9572596986374474`*^9, 
   3.957260427854569*^9, 3.957261719342211*^9, 3.957326648539322*^9, 
   3.957328184157653*^9, 3.957328893187717*^9, 3.957330777902426*^9, 
   3.957331533818666*^9, 3.9573321729429016`*^9, 3.957332646611125*^9, 
   3.957333560688979*^9, 3.957333616364725*^9, 3.957335876841209*^9, 
   3.957340004337165*^9, 3.957342826491835*^9, 3.957345345272235*^9, {
   3.957347560921545*^9, 3.957347584783043*^9}, 3.9573533122381973`*^9, 
   3.9574019969348083`*^9, 3.957403279559914*^9, 3.957404401317665*^9, 
   3.957408223805821*^9, 3.957410958993264*^9, 3.957416675031931*^9, 
   3.957419550263523*^9, 3.957421694367888*^9, 3.957424043270206*^9, 
   3.957425663580202*^9, 3.957426375991452*^9, 3.957429305273992*^9, 
   3.957436808107169*^9, 3.95743917438516*^9, 3.957442019316126*^9, 
   3.957442097919218*^9, 3.957444333314622*^9, 3.957450012124261*^9, 
   3.957453859791383*^9, 3.957453893458856*^9, 3.9574569069129953`*^9, 
   3.957493135548554*^9, 3.957503968580707*^9, 3.957513268120128*^9, {
   3.9575169669591*^9, 3.9575169834606543`*^9}, 3.957528822606626*^9, 
   3.957533505089797*^9, 3.957540238600695*^9, 3.957569427969473*^9, 
   3.95757654900248*^9, 3.957586354436094*^9, 3.957588138665488*^9, 
   3.957588190635839*^9, 3.957592336151442*^9, 3.9575923996705647`*^9, 
   3.9575996393691*^9, 3.957603431346111*^9, 3.957628206725845*^9, 
   3.957845656308657*^9, 3.958028523931512*^9, 3.958200131394294*^9, {
   3.95933700550939*^9, 3.95933702554128*^9}, 3.959339659732223*^9, 
   3.959392745519682*^9, 3.959397049505702*^9, 3.95939714110196*^9, 
   3.9594002354526*^9, 3.966934569597542*^9, 3.966934684433199*^9, 
   3.967002601100197*^9, 3.967002641773515*^9, 3.967012255074714*^9, 
   3.967012355004664*^9, 3.968378482108121*^9, 3.968999902802044*^9, 
   3.969350495256188*^9, 3.969350664074289*^9, 3.969351169021371*^9, 
   3.969351208282936*^9, {3.970205778954898*^9, 3.970205801877151*^9}, 
   3.971260876232464*^9, 3.971421940907194*^9, 3.971422090468154*^9, 
   3.977470617500938*^9, 3.9775483226446457`*^9, 3.977559202063387*^9, 
   3.9775608160180197`*^9, 3.977805569919263*^9, 3.9778078140644093`*^9, 
   3.9778087510146313`*^9, 3.977810115928029*^9, 3.977818222040449*^9, 
   3.977828855025804*^9, 3.977842220088883*^9, 3.977903069769349*^9, 
   3.97790366050909*^9, {3.977904926593089*^9, 3.9779049436696167`*^9}, {
   3.97790505778995*^9, 3.977905079135853*^9}, 3.977906398984359*^9, 
   3.977906479814352*^9, 3.977906693081296*^9, 3.977909670495431*^9},
 CellLabel->
  "Out[1516]=",ExpressionUUID->"7d74b868-7d5b-4a0c-a855-7b855eef120b"]
}, Open  ]],

Cell["truncation order in lambda", "Text",
 CellChangeTimes->{{3.956304546097298*^9, 3.9563045973776693`*^9}, {
  3.957493109067852*^9, 
  3.957493117787619*^9}},ExpressionUUID->"6a4a3939-09f0-4cd5-9200-\
b0ce87f9b564"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "=", "10"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQnZNb069X/daR47L5BBD95VjnfBBd83Y+mP44sb2d
s+at43mhiWDa+URuNi+QjmIuBdNVAVVaqkDa61cTmJ7L+rnYDkh/eMlQAqL/
R4vODgTS7dJKYJpnftylv0B60d0MMM02S1E2vPatY1e6JpheICqT9Ln+reNm
E3swvfQu35wvQNqpRhxMG3CvmTx90VtHefntYDqz6Oxj/sVvHee4XQPTT7wf
iwsBaQG9d2B60l6dXyJAWuSUGZjelaN11B5IfzE0AdNVv5uKHYD0R4ZuMK3x
rETVEUiv+98LpnuS+RxA9IwsJTANACJpl/A=
  "],
 CellLabel->
  "In[1517]:=",ExpressionUUID->"d9644a99-6c66-4f04-8253-e24da70bf610"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.957453859820713*^9, 3.957453893482782*^9, 3.9574569069243307`*^9, 
   3.957493135558024*^9, 3.957503968606926*^9, 3.957513268131339*^9, {
   3.957516966971439*^9, 3.957516983472537*^9}, 3.957528822617624*^9, 
   3.957533505100411*^9, 3.957540238615427*^9, 3.957569427981367*^9, 
   3.957576549014941*^9, 3.957586354451129*^9, 3.957588138679101*^9, 
   3.957588190648489*^9, 3.957592336165823*^9, 3.95759239968281*^9, 
   3.957599639384716*^9, 3.957603431360801*^9, 3.95762820673685*^9, 
   3.9578456563222833`*^9, 3.9580285239445343`*^9, 3.958200131409786*^9, {
   3.959337005538621*^9, 3.959337025553277*^9}, 3.959339659743647*^9, 
   3.959392745538842*^9, 3.959397049515167*^9, 3.959397141110071*^9, 
   3.959400235461199*^9, 3.966934569607357*^9, 3.966934684453267*^9, 
   3.967002601109768*^9, 3.96700264179254*^9, 3.967012255084551*^9, 
   3.967012355015606*^9, 3.968378484369205*^9, 3.968999902810992*^9, 
   3.96935054949645*^9, 3.969350664085375*^9, 3.969351169048224*^9, 
   3.969351208301754*^9, {3.970205778966629*^9, 3.970205801890215*^9}, 
   3.97126087625334*^9, 3.971421940957416*^9, 3.971422090479576*^9, 
   3.97747061750379*^9, 3.977548322665196*^9, 3.977559202075952*^9, 
   3.977560816039963*^9, 3.977805569931025*^9, 3.977807814094705*^9, 
   3.977808751035028*^9, 3.977810115940011*^9, 3.9778182220486803`*^9, 
   3.977828855035654*^9, 3.977842220105356*^9, 3.977903069780945*^9, 
   3.977903660520587*^9, {3.9779049266050253`*^9, 3.977904943681869*^9}, {
   3.977905053250011*^9, 3.977905079148744*^9}, 3.977906398996807*^9, 
   3.977906479825325*^9, 3.977906693092507*^9, 3.977909670508676*^9},
 CellLabel->
  "Out[1517]=",ExpressionUUID->"3208fdbe-2dd6-458f-8414-d081eba7984a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of the potential", "Subsection",
 CellChangeTimes->{{3.959399668373932*^9, 
  3.95939967131418*^9}},ExpressionUUID->"b1cec92a-9a87-4b56-ad74-\
b34753e6a48e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"omega1", "[", 
   RowBox[{"z_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"4", " ", "I", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "phi"}], "]"}], " ", 
   RowBox[{"z", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "4"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}], 
       RowBox[{"z", "^", "2"}]}], "+", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.956216662230075*^9, 3.956216687028736*^9}, {
  3.968378304360337*^9, 3.968378305584944*^9}},
 CellLabel->
  "In[1518]:=",ExpressionUUID->"19cd0932-d04c-4bdf-8266-e8a5658218c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"omega2", "[", 
   RowBox[{"z_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"4", " ", 
   RowBox[{"Cos", "[", "phi", "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "2"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "4"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}], 
       RowBox[{"z", "^", "2"}]}], "+", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9562166893259273`*^9, 3.956216721271593*^9}, {
  3.9683783081417217`*^9, 3.968378309159185*^9}},
 CellLabel->
  "In[1519]:=",ExpressionUUID->"a1b424ce-9268-4997-8084-d202a63e541e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"omega3", "[", 
   RowBox[{"z_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"4", " ", "I", " ", 
   RowBox[{"Sin", "[", "phi", "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "2"}], "+", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "4"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}], 
       RowBox[{"z", "^", "2"}]}], "+", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.956216740669774*^9, 3.9562167499067497`*^9}, {
  3.968378311560793*^9, 3.9683783126960506`*^9}},
 CellLabel->
  "In[1520]:=",ExpressionUUID->"f89d2a17-66d2-4e70-a6d8-ad93f114e4d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"I", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "I"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.956216755042302*^9, 3.956216782394079*^9}, {
  3.956286722128642*^9, 3.956286725569315*^9}},
 CellLabel->
  "In[1521]:=",ExpressionUUID->"41df5de0-cfd3-43ec-8ed2-da400bdbd27a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956216783233569*^9, 3.95621797287293*^9, 3.956218894495521*^9, 
   3.9562197180633497`*^9, 3.9562205130559387`*^9, 3.956222246008764*^9, 
   3.956222739301214*^9, 3.956286757598473*^9, 3.956288234217144*^9, 
   3.956297354088286*^9, 3.95629769488872*^9, 3.956297785902388*^9, 
   3.956306184221175*^9, 3.956306284503889*^9, 3.956306336076744*^9, 
   3.956315174048863*^9, 3.956318645342117*^9, 3.9563238882062407`*^9, 
   3.956329347479579*^9, 3.956372210793326*^9, 3.956372258006263*^9, 
   3.956372630571311*^9, 3.95663738584923*^9, 3.956637722617852*^9, 
   3.95663830011304*^9, 3.956715047077565*^9, 3.9567152083142548`*^9, 
   3.956718739987401*^9, 3.956896960143525*^9, 3.956897000167279*^9, 
   3.956897100253861*^9, 3.956897200043564*^9, 3.956897337917474*^9, 
   3.95691089401402*^9, 3.956979762606231*^9, 3.957151428948189*^9, 
   3.957164575098603*^9, 3.957173666587635*^9, 3.957179374626707*^9, 
   3.957182659622673*^9, 3.957183764815939*^9, 3.957187906546446*^9, 
   3.9571908528523917`*^9, 3.9571945555565*^9, 3.957195375521802*^9, 
   3.957197601138453*^9, 3.95722259626538*^9, 3.957229799074782*^9, 
   3.95723119026785*^9, 3.957248838125504*^9, 3.95725766255718*^9, 
   3.95725821588564*^9, 3.9572592913804007`*^9, 3.957259698695794*^9, 
   3.957260427907351*^9, 3.957261719394374*^9, 3.957326648595367*^9, 
   3.957328184223394*^9, 3.957328893240892*^9, 3.957330777954214*^9, 
   3.957331533872162*^9, 3.957332173008917*^9, 3.957332646674341*^9, 
   3.95733356074704*^9, 3.957333616424644*^9, 3.957335876896666*^9, 
   3.957340004396247*^9, 3.957342826552246*^9, 3.957345345334478*^9, {
   3.9573475609803677`*^9, 3.957347584839361*^9}, 3.957353312296226*^9, 
   3.957401996979414*^9, 3.95740327960931*^9, 3.957404401367168*^9, 
   3.957408223853952*^9, 3.9574109590561447`*^9, 3.957416675075144*^9, 
   3.95741955032487*^9, 3.957421694415311*^9, 3.957424043317293*^9, 
   3.957425663628736*^9, 3.957426376045969*^9, 3.95742930532943*^9, 
   3.957436808153776*^9, 3.957439174433536*^9, 3.957442019371327*^9, 
   3.957442097961565*^9, 3.957444333372669*^9, 3.9574500121713676`*^9, 
   3.9574538598790283`*^9, 3.957453893530706*^9, 3.957456906974163*^9, 
   3.957493135606737*^9, 3.957503968651318*^9, 3.957513268174711*^9, {
   3.957516967018545*^9, 3.957516983514892*^9}, 3.957528822671552*^9, 
   3.957533505147289*^9, 3.957540238654602*^9, 3.957569428022037*^9, 
   3.957576549057996*^9, 3.957586354490086*^9, 3.957588138720884*^9, 
   3.9575881906920843`*^9, 3.957592336207448*^9, 3.957592399723585*^9, 
   3.9575996394261913`*^9, 3.957603431407606*^9, 3.957628206778427*^9, 
   3.957845656369149*^9, 3.9580285240035963`*^9, 3.958200131453672*^9, {
   3.959337005591537*^9, 3.95933702562068*^9}, 3.959339659787356*^9, 
   3.959392745576908*^9, 3.9593970495670652`*^9, 3.959397141172807*^9, 
   3.9594002355071077`*^9, 3.966934569653309*^9, 3.9669346844956093`*^9, 
   3.967002601155664*^9, 3.96700264183302*^9, 3.9670122551252832`*^9, 
   3.967012355077993*^9, 3.968378396401464*^9, 3.968379175193662*^9, 
   3.968999902852951*^9, 3.969350664128719*^9, 3.96935116909522*^9, 
   3.96935120834266*^9, {3.970205779009911*^9, 3.9702058019367723`*^9}, 
   3.971260876296064*^9, 3.971421941042115*^9, 3.971422090526738*^9, 
   3.977470617517325*^9, 3.977548322706498*^9, 3.977559202137765*^9, 
   3.977560816082589*^9, 3.977805569978817*^9, 3.977807814153013*^9, 
   3.9778087510770206`*^9, 3.977810115985016*^9, 3.97781822209617*^9, 
   3.9778288551000843`*^9, 3.9778422201515427`*^9, 3.977903069823181*^9, 
   3.977903660572813*^9, {3.977904926649426*^9, 3.9779049437251463`*^9}, {
   3.9779050578438187`*^9, 3.977905079187989*^9}, 3.977906399037896*^9, 
   3.9779064798813953`*^9, 3.977906693150824*^9, 3.9779096705498457`*^9},
 CellLabel->
  "Out[1521]=",ExpressionUUID->"ea46b9b5-036b-4912-84ae-4b463609543c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9562167732895117`*^9, 3.956216791464785*^9}},
 CellLabel->
  "In[1522]:=",ExpressionUUID->"14ec24e9-2a7c-43ee-a57d-fd09967e1c3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956216791788267*^9, 3.956217972885081*^9, 3.956218894508548*^9, 
   3.9562197180750647`*^9, 3.956220513068503*^9, 3.9562222460314507`*^9, 
   3.956222739315962*^9, 3.956286757624688*^9, 3.9562882342370367`*^9, 
   3.956297354119047*^9, 3.956297694924097*^9, 3.956297785932191*^9, 
   3.956306184247051*^9, 3.956306284532998*^9, 3.956306336109737*^9, 
   3.956315174075586*^9, 3.956318645370802*^9, 3.956323888236758*^9, 
   3.956329347504724*^9, 3.9563722108072977`*^9, 3.9563722580294857`*^9, 
   3.956372630597733*^9, 3.9566373858572197`*^9, 3.956637722626278*^9, 
   3.956638300128674*^9, 3.956715047088766*^9, 3.956715208336842*^9, 
   3.956718740014412*^9, 3.956896960178533*^9, 3.956897000181243*^9, 
   3.9568971002818727`*^9, 3.9568972000583878`*^9, 3.956897337949287*^9, 
   3.956910894027999*^9, 3.95697976263929*^9, 3.95715142898567*^9, 
   3.957164575127296*^9, 3.957173666606661*^9, 3.957179374645917*^9, 
   3.957182659655073*^9, 3.9571837648366632`*^9, 3.957187906566022*^9, 
   3.9571908528724837`*^9, 3.957194555575794*^9, 3.957195375540837*^9, 
   3.9571976011586857`*^9, 3.957222596284388*^9, 3.957229799114212*^9, 
   3.95723119029983*^9, 3.957248838166038*^9, 3.9572576625747538`*^9, 
   3.957258215912582*^9, 3.957259291408245*^9, 3.957259698726528*^9, 
   3.957260427924806*^9, 3.957261719421532*^9, 3.957326648626201*^9, 
   3.9573281842575073`*^9, 3.957328893279516*^9, 3.957330777982501*^9, 
   3.957331533900979*^9, 3.957332173047157*^9, 3.957332646709518*^9, 
   3.957333560767642*^9, 3.957333616457737*^9, 3.957335876925426*^9, 
   3.9573400044156528`*^9, 3.957342826583043*^9, 3.957345345365835*^9, {
   3.957347561013985*^9, 3.957347584859737*^9}, 3.957353312333972*^9, 
   3.957401996999577*^9, 3.957403279628644*^9, 3.957404401392055*^9, 
   3.957408223865037*^9, 3.957410959079302*^9, 3.957416675101531*^9, 
   3.9574195503523297`*^9, 3.957421694424985*^9, 3.95742404333782*^9, 
   3.9574256636540823`*^9, 3.957426376072326*^9, 3.957429305355221*^9, 
   3.957436808175219*^9, 3.957439174453628*^9, 3.957442019396782*^9, 
   3.957442097973432*^9, 3.957444333400046*^9, 3.957450012190877*^9, 
   3.9574538598907433`*^9, 3.95745389354261*^9, 3.95745690699894*^9, 
   3.957493135635057*^9, 3.95750396866222*^9, 3.957513268195263*^9, {
   3.957516967043148*^9, 3.957516983537204*^9}, 3.957528822696067*^9, 
   3.9575335051698513`*^9, 3.957540238674098*^9, 3.9575694280412397`*^9, 
   3.957576549081451*^9, 3.957586354501953*^9, 3.9575881387432747`*^9, 
   3.957588190715707*^9, 3.95759233622579*^9, 3.957592399746941*^9, 
   3.957599639448463*^9, 3.95760343143159*^9, 3.9576282067976294`*^9, 
   3.95784565638975*^9, 3.958028524016551*^9, 3.958200131477085*^9, {
   3.959337005602897*^9, 3.959337025656304*^9}, 3.9593396598079457`*^9, 
   3.9593927455863247`*^9, 3.959397049575776*^9, 3.959397141202957*^9, 
   3.95940023551861*^9, 3.966934569673243*^9, 3.966934684504609*^9, 
   3.967002601177594*^9, 3.9670026418423767`*^9, 3.967012255146944*^9, 
   3.967012355107465*^9, 3.968378398309875*^9, 3.968379175203438*^9, 
   3.968999902863359*^9, 3.9693506641474857`*^9, 3.969351169103537*^9, 
   3.969351208353075*^9, {3.970205779029949*^9, 3.970205801962509*^9}, 
   3.971260876307135*^9, 3.971421941059903*^9, 3.971422090551667*^9, 
   3.977470617519763*^9, 3.9775483227142363`*^9, 3.9775592021685057`*^9, 
   3.977560816095186*^9, 3.977805570002289*^9, 3.9778078141663923`*^9, 
   3.977808751089881*^9, 3.9778101159996853`*^9, 3.977818222121853*^9, 
   3.977828855128721*^9, 3.9778422201735086`*^9, 3.9779030698481693`*^9, 
   3.977903660586999*^9, {3.977904926671996*^9, 3.9779049437492123`*^9}, {
   3.977905057865243*^9, 3.977905079209153*^9}, 3.977906399057819*^9, 
   3.977906479893527*^9, 3.977906693162822*^9, 3.9779096705714903`*^9},
 CellLabel->
  "Out[1522]=",ExpressionUUID->"434e6b13-4404-4c26-94b2-b6df98ed36fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "I"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "I"}], ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9562167925344257`*^9, 3.956216797254592*^9}},
 CellLabel->
  "In[1523]:=",ExpressionUUID->"c793c8bd-10e0-45a3-8035-b4c87c42538e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "\[ImaginaryI]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.95621679757298*^9, 3.95621797290224*^9, 3.956218894536371*^9, 
   3.956219718103376*^9, 3.956220513098491*^9, 3.956222246046788*^9, 
   3.95622273934536*^9, 3.956286757638262*^9, 3.956288234250762*^9, 
   3.956297354133602*^9, 3.956297694940557*^9, 3.956297785950079*^9, 
   3.956306184262292*^9, 3.956306284548356*^9, 3.9563063361233664`*^9, 
   3.956315174090519*^9, 3.956318645387259*^9, 3.956323888251508*^9, 
   3.956329347520566*^9, 3.95637221083593*^9, 3.956372258044066*^9, 
   3.956372630612011*^9, 3.956637385875239*^9, 3.956637722646358*^9, 
   3.956638300138538*^9, 3.956715047115127*^9, 3.956715208346377*^9, 
   3.9567187400265913`*^9, 3.95689696019191*^9, 3.956897000209462*^9, 
   3.95689710029694*^9, 3.956897200090916*^9, 3.956897337963599*^9, 
   3.956910894058675*^9, 3.956979762655321*^9, 3.957151429059519*^9, 
   3.957164575145964*^9, 3.957173666637784*^9, 3.957179374678474*^9, 
   3.957182659674328*^9, 3.9571837648684196`*^9, 3.957187906602665*^9, 
   3.957190852907045*^9, 3.957194555606912*^9, 3.957195375572541*^9, 
   3.957197601195573*^9, 3.957222596320518*^9, 3.957229799139297*^9, 
   3.957231190323161*^9, 3.9572488381851063`*^9, 3.957257662600225*^9, 
   3.957258215931327*^9, 3.957259291425211*^9, 3.9572596987452507`*^9, 
   3.957260427950803*^9, 3.9572617194402447`*^9, 3.957326648647505*^9, 
   3.95732818427603*^9, 3.957328893297359*^9, 3.957330778000366*^9, 
   3.957331533921351*^9, 3.957332173065425*^9, 3.957332646727664*^9, 
   3.957333560799363*^9, 3.9573336164804373`*^9, 3.9573358769461937`*^9, 
   3.9573400044455433`*^9, 3.957342826604773*^9, 3.957345345387217*^9, {
   3.957347561040632*^9, 3.957347584892764*^9}, 3.957353312353942*^9, 
   3.957401997008216*^9, 3.957403279639764*^9, 3.9574044014035883`*^9, 
   3.957408223885507*^9, 3.95741095909042*^9, 3.957416675111536*^9, 
   3.9574195503634853`*^9, 3.9574216944471684`*^9, 3.957424043346658*^9, 
   3.957425663664082*^9, 3.957426376081764*^9, 3.957429305367507*^9, 
   3.957436808186717*^9, 3.957439174465233*^9, 3.957442019407445*^9, 
   3.95744209799301*^9, 3.957444333410362*^9, 3.957450012203652*^9, 
   3.957453859916806*^9, 3.957453893565873*^9, 3.957456907011469*^9, 
   3.957493135646844*^9, 3.957503968686794*^9, 3.957513268207799*^9, {
   3.9575169670558043`*^9, 3.957516983547131*^9}, 3.957528822707507*^9, 
   3.9575335051816688`*^9, 3.957540238686161*^9, 3.95756942805199*^9, 
   3.9575765490929737`*^9, 3.9575863545201817`*^9, 3.957588138755053*^9, 
   3.9575881907273607`*^9, 3.957592336236513*^9, 3.9575923997577877`*^9, 
   3.957599639459197*^9, 3.957603431447271*^9, 3.9576282068108*^9, 
   3.957845656403432*^9, 3.958028524047437*^9, 3.958200131492816*^9, {
   3.959337005627808*^9, 3.959337025669031*^9}, 3.959339659820774*^9, 
   3.959392745606872*^9, 3.959397049586375*^9, 3.95939714121233*^9, 
   3.95940023553951*^9, 3.966934569685625*^9, 3.966934684527562*^9, 
   3.9670026011877003`*^9, 3.9670026418542633`*^9, 3.967012255157617*^9, 
   3.96701235511582*^9, 3.9683784010887947`*^9, 3.968379175234074*^9, 
   3.968999902883051*^9, 3.969350664157555*^9, 3.9693511691282473`*^9, 
   3.969351208373071*^9, {3.970205779046835*^9, 3.970205801972569*^9}, 
   3.9712608763261347`*^9, 3.971421941108138*^9, 3.971422090562963*^9, 
   3.977470617524741*^9, 3.9775483227380323`*^9, 3.9775592021800423`*^9, 
   3.977560816116716*^9, 3.977805570020417*^9, 3.977807814201272*^9, 
   3.977808751114808*^9, 3.977810116023896*^9, 3.977818222136339*^9, 
   3.977828855144533*^9, 3.97784222018572*^9, 3.977903069859438*^9, 
   3.977903660611319*^9, {3.977904926685817*^9, 3.977904943760783*^9}, {
   3.977905057877426*^9, 3.977905079221394*^9}, 3.977906399069977*^9, 
   3.9779064799222183`*^9, 3.977906693188952*^9, 3.977909670583194*^9},
 CellLabel->
  "Out[1523]=",ExpressionUUID->"afe3c949-9540-4f77-828b-2ac6904cf6f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"x10", "[", "phi_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"Cos", "[", "phi", "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"lambda", "^", "2"}]}], ")"}], "/", "lambda"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.956213177196525*^9, 3.956213238582968*^9}, {
  3.956213440177552*^9, 3.956213482675395*^9}, {3.956214517435157*^9, 
  3.956214522396006*^9}, {3.956222568606248*^9, 3.956222586403837*^9}, {
  3.956286702109232*^9, 3.956286702705266*^9}, {3.956896711752918*^9, 
  3.956896722196162*^9}, {3.956896821611338*^9, 3.956896822657199*^9}, {
  3.968378328308655*^9, 3.968378333972892*^9}},
 CellLabel->
  "In[1524]:=",ExpressionUUID->"56de45f2-f547-427c-92f3-e8691c618b7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x20", "[", "phi_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], " ", 
    RowBox[{"Cos", "[", "phi", "]"}], 
    RowBox[{"Sin", "[", "phi", "]"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"lambda", "-", "1"}], ")"}], "^", "2"}], "/", "lambda"}]}], "//",
    "Expand"}]}]], "Input",
 CellChangeTimes->{{3.956213215648166*^9, 3.956213242389835*^9}, {
   3.956213491085093*^9, 3.956213498812704*^9}, {3.9562145265467873`*^9, 
   3.956214532039773*^9}, {3.956214573283934*^9, 3.956214574140656*^9}, {
   3.956222589933506*^9, 3.956222597404686*^9}, {3.956896732917301*^9, 
   3.956896745852593*^9}, {3.956896825457066*^9, 3.956896826372098*^9}, {
   3.9683784070832577`*^9, 3.968378409699374*^9}, 3.968378507401851*^9},
 CellLabel->
  "In[1525]:=",ExpressionUUID->"2d0fe4d9-742c-4f23-9aba-2340385c466a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x30", "[", "phi_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{
      RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"lambda", "-", "1"}], ")"}], "^", "2"}], "/", "lambda"}]}]}], 
   "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.956213223665792*^9, 3.956213246772743*^9}, {
   3.956213495608781*^9, 3.956213501203088*^9}, {3.9562145359465837`*^9, 
   3.956214538358648*^9}, {3.95621457614482*^9, 3.956214577712452*^9}, {
   3.956222601086028*^9, 3.9562226094681864`*^9}, {3.956896754548696*^9, 
   3.956896765940104*^9}, {3.956896828675*^9, 3.956896832927767*^9}, {
   3.9683784132975397`*^9, 3.968378415767013*^9}, 3.968378509736006*^9},
 CellLabel->
  "In[1526]:=",ExpressionUUID->"a04f90a7-4c89-4912-b024-e1a0e7711a8b"],

Cell["pack all parameters x1,x2,x3,r in a vector X of size 3n+4", "Text",
 CellChangeTimes->{{3.956220226257347*^9, 3.956220257720158*^9}, {
  3.9562223898304977`*^9, 3.9562223924370203`*^9}, {3.956222645458324*^9, 
  3.95622265375565*^9}, {3.95629650523623*^9, 3.95629650900042*^9}, {
  3.9568973875491133`*^9, 
  3.9568973989840307`*^9}},ExpressionUUID->"2ed816ae-4c93-438f-9c72-\
fba08991fb3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"packX", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "r_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"x1", ",", "lambda", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"x2", ",", "lambda", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"x3", ",", "lambda", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", "r"}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956213248108244*^9, 3.956213304749791*^9}, {
  3.956213514497648*^9, 3.9562135675680037`*^9}, {3.956222395947628*^9, 
  3.956222407745266*^9}, {3.956304459564014*^9, 3.956304460134015*^9}, {
  3.956304492550208*^9, 3.956304493034589*^9}, {3.956714319362192*^9, 
  3.956714320075252*^9}, {3.9568973854105787`*^9, 3.956897403142823*^9}},
 CellLabel->
  "In[1527]:=",ExpressionUUID->"f9764d07-f0f5-4514-8a1c-4bff08d9532e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X0", "[", 
   RowBox[{"n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"packX", "[", 
   RowBox[{
    RowBox[{"x10", "[", "phi", "]"}], ",", 
    RowBox[{"x20", "[", "phi", "]"}], ",", 
    RowBox[{"x30", "[", "phi", "]"}], ",", "1", ",", "n"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.956213307288999*^9, 3.956213313816722*^9}, {
  3.956213658836177*^9, 3.956213659315114*^9}, {3.956214553992177*^9, 
  3.956214559342974*^9}, {3.956222613135827*^9, 3.956222632580474*^9}, {
  3.956714326208798*^9, 3.956714334087891*^9}, {3.956897407202003*^9, 
  3.956897407730361*^9}, {3.968378457912009*^9, 3.968378470849031*^9}},
 CellLabel->
  "In[1528]:=",ExpressionUUID->"3b68c5fe-4865-4932-b0ce-d4240e7aaf27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X0", "[", 
  RowBox[{"n", ",", "phi"}], "]"}]], "Input",
 CellChangeTimes->{{3.956714517077441*^9, 3.956714518678998*^9}, {
  3.96837847556041*^9, 3.968378476114248*^9}},
 CellLabel->
  "In[1529]:=",ExpressionUUID->"733663bb-ae35-41a7-a06a-387d817222a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "0.05784907234695659`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0.11492116456482131`", ",", 
   RowBox[{"-", "0.057460582282410654`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "0.9866139393143863`"}], ",", 
   RowBox[{"-", "0.006693030342806835`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.956714519861799*^9, 3.956714543526692*^9}, 
   3.956714600210519*^9, 3.95671504723943*^9, 3.956715208470581*^9, 
   3.956718740148453*^9, 3.95689696039349*^9, {3.956897000532928*^9, 
   3.956897027050013*^9}, 3.9568971005175877`*^9, 3.956897200306471*^9, 
   3.956897338174662*^9, 3.956897410692264*^9, 3.956910894279815*^9, 
   3.956979762878474*^9, 3.9571514294302263`*^9, 3.957164575356204*^9, 
   3.957173666847677*^9, 3.957179374895727*^9, 3.957182659863316*^9, 
   3.957183765091351*^9, 3.957187906849451*^9, 3.9571908531369553`*^9, 
   3.957194555822603*^9, 3.957195375786763*^9, 3.957197601449677*^9, 
   3.9572225965719013`*^9, 3.957229799396179*^9, 3.9572311905583353`*^9, 
   3.957248838440669*^9, 3.957257662803013*^9, 3.95725821613468*^9, 
   3.9572592916266623`*^9, 3.957259698972068*^9, 3.9572604281442337`*^9, 
   3.957261719645521*^9, 3.9573266488722153`*^9, 3.957328184516059*^9, 
   3.957328893504386*^9, 3.957330778210206*^9, 3.9573315341300898`*^9, 
   3.957332173314412*^9, 3.9573326469667387`*^9, 3.9573335610244837`*^9, 
   3.957333616729072*^9, 3.9573358771672573`*^9, 3.957340004655611*^9, 
   3.957342826834669*^9, 3.957345345614811*^9, {3.957347561294525*^9, 
   3.957347585130015*^9}, 3.957353312615554*^9, 3.957401997153616*^9, 
   3.957403279779998*^9, 3.9574044015757527`*^9, 3.957408224035418*^9, 
   3.9574109592591743`*^9, 3.957416675272914*^9, 3.957419550561509*^9, 
   3.957421694584461*^9, 3.957424043507253*^9, 3.957425663835004*^9, 
   3.957426376250489*^9, 3.957429305536245*^9, 3.957436808336039*^9, 
   3.9574391746169453`*^9, 3.957442019593775*^9, 3.957442098133635*^9, 
   3.957444333605329*^9, 3.957450012351535*^9, 3.957453860073065*^9, 
   3.957453893713888*^9, 3.957456907166432*^9, 3.9574931358146343`*^9, 
   3.9575039688313*^9, 3.957513268345408*^9, {3.9575169672033*^9, 
   3.957516983689237*^9}, 3.957528822886651*^9, 3.957533505337146*^9, 
   3.957540238812498*^9, 3.957569428180932*^9, 3.957576549239296*^9, 
   3.957586354652018*^9, 3.957588138890036*^9, 3.957588190879827*^9, 
   3.9575923363660717`*^9, 3.957592399891609*^9, 3.957599639594453*^9, 
   3.957603431613215*^9, 3.95762820694377*^9, 3.957845656542889*^9, 
   3.958028524221081*^9, 3.9582001316475763`*^9, {3.959337005780923*^9, 
   3.959337025867922*^9}, 3.959339659949143*^9, 3.959392745728719*^9, 
   3.959397049751395*^9, 3.959397141395797*^9, 3.959400235679846*^9, 
   3.966934569821563*^9, 3.9669346846513042`*^9, 3.967002601322088*^9, 
   3.9670026419566*^9, 3.967012255285686*^9, 3.967012355287972*^9, {
   3.968378489487214*^9, 3.968378526258501*^9}, 3.968379175321999*^9, 
   3.968999902939659*^9, 3.969350664215373*^9, 3.9693511691908083`*^9, 
   3.969351208435569*^9, {3.970205779112501*^9, 3.970205802031543*^9}, 
   3.971260876379936*^9, 3.971421941216491*^9, 3.971422090619824*^9, 
   3.977470617545573*^9, 3.9775483227952414`*^9, 3.977559202241392*^9, 
   3.9775608161726923`*^9, 3.977805570086729*^9, 3.9778078142664137`*^9, 
   3.977808751174705*^9, 3.977810116085906*^9, 3.977818222204092*^9, 
   3.977828855228352*^9, 3.977842220242663*^9, 3.9779030699179487`*^9, 
   3.977903660673049*^9, {3.977904926743724*^9, 3.977904943821765*^9}, {
   3.97790505793318*^9, 3.977905079272422*^9}, 3.977906399127282*^9, 
   3.977906479988789*^9, 3.977906693254191*^9, 3.9779096706348743`*^9},
 CellLabel->
  "Out[1529]=",ExpressionUUID->"61673e14-f01c-4b73-b49c-0376f01001c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"unpackX", "[", 
   RowBox[{"X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"x10", "[", "phi", "]"}], ",", "lambda", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "lambda"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], 
          RowBox[{"lambda", "^", "k"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"x20", "[", "phi", "]"}], ",", "lambda", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "lambda"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", "k", "+", "2"}], "]"}], "]"}], 
          RowBox[{"lambda", "^", "k"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"x30", "[", "phi", "]"}], ",", "lambda", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "lambda"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "k", "+", "3"}], "]"}], "]"}], 
          RowBox[{"lambda", "^", "k"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"3", "n"}], "+", "4"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956213318098174*^9, 3.95621339030167*^9}, {
   3.956213585853683*^9, 3.95621369272486*^9}, {3.956222537909693*^9, 
   3.9562225568411913`*^9}, {3.956286715332684*^9, 3.9562867157668242`*^9}, {
   3.956714251096747*^9, 3.956714286106325*^9}, {3.956714410500085*^9, 
   3.956714429935761*^9}, {3.956714484229954*^9, 3.9567144922720413`*^9}, {
   3.956714619380294*^9, 3.956714619761664*^9}, {3.95671509699362*^9, 
   3.9567151022131777`*^9}, {3.95689685549512*^9, 3.956896880135824*^9}, {
   3.956896937886823*^9, 3.956896948631288*^9}, 3.956897418052416*^9, {
   3.956897466612277*^9, 3.956897467613586*^9}, {3.968378572378251*^9, 
   3.9683786135369673`*^9}},
 CellLabel->
  "In[1530]:=",ExpressionUUID->"a5be189f-4727-44f9-9639-9ec57eeaef24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"unpackX", "[", 
  RowBox[{
   RowBox[{"X0", "[", 
    RowBox[{"n", ",", "phi"}], "]"}], ",", "n", ",", "phi"}], "]"}]], "Input",
 CellChangeTimes->{{3.956213662350724*^9, 3.956213668438442*^9}, 
   3.9562226355579863`*^9, {3.95671444269624*^9, 3.956714443676598*^9}, {
   3.956715108966181*^9, 3.956715109163663*^9}, {3.9568970344704113`*^9, 
   3.9568970510776877`*^9}, {3.956897111907051*^9, 3.9568971310869637`*^9}, {
   3.956897207309209*^9, 3.956897219464366*^9}, {3.968378629194984*^9, 
   3.968378635382592*^9}},
 CellLabel->
  "In[1531]:=",ExpressionUUID->"8d986f91-ea71-4bf7-9a36-2eceebca5dd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["0.05784907234695659`", "lambda"], "-", 
    RowBox[{"0.05784907234695659`", " ", "lambda"}]}], ",", 
   RowBox[{"0.11492116456482131`", "\[VeryThinSpace]", "-", 
    FractionBox["0.057460582282410654`", "lambda"], "-", 
    RowBox[{"0.057460582282410654`", " ", "lambda"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.9866139393143863`"}], "-", 
    FractionBox["0.006693030342806835`", "lambda"], "-", 
    RowBox[{"0.006693030342806835`", " ", "lambda"}]}], ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.956213664705194*^9, 3.956213694587296*^9}, 
   3.956214374731435*^9, {3.956214543148498*^9, 3.956214585056319*^9}, 
   3.95621463060922*^9, 3.9562179730160427`*^9, 3.956218894685653*^9, 
   3.9562197182837553`*^9, 3.956220513274479*^9, 3.956222246196054*^9, 
   3.956222635852009*^9, 3.95622273952778*^9, 3.9562867578180647`*^9, 
   3.956288234392478*^9, 3.956297354340294*^9, 3.956297695150501*^9, 
   3.956297786160874*^9, 3.9563061844161873`*^9, 3.956306284715603*^9, 
   3.95630633628428*^9, 3.956315174238405*^9, 3.956318645552453*^9, 
   3.9563238884203672`*^9, 3.956329347672888*^9, 3.9563722109989033`*^9, 
   3.956372258183579*^9, 3.956372630759593*^9, 3.956637385982558*^9, 
   3.956637722759388*^9, 3.956638300235108*^9, 3.9567143765452538`*^9, 
   3.956714414018035*^9, 3.956714444426436*^9, 3.95671449504167*^9, 
   3.956714614370391*^9, 3.9567150472752113`*^9, 3.956715109737915*^9, 
   3.956715208504438*^9, 3.956718740182358*^9, 3.956896960433476*^9, 
   3.9568970014165897`*^9, {3.956897031519155*^9, 3.9568971521327543`*^9}, {
   3.9568972003559937`*^9, 3.956897223869698*^9}, 3.956897269498324*^9, {
   3.956897338214464*^9, 3.956897342689967*^9}, 3.956897421358948*^9, 
   3.9568974710083323`*^9, 3.956910894319952*^9, 3.956979762919104*^9, 
   3.957151429498799*^9, 3.957164575392301*^9, 3.957173666886516*^9, 
   3.957179374932495*^9, 3.957182659901217*^9, 3.957183765129976*^9, 
   3.957187906896598*^9, 3.957190853179036*^9, 3.957194555860125*^9, 
   3.957195375824294*^9, 3.957197601475603*^9, 3.957222596616664*^9, 
   3.957229799442232*^9, 3.957231190596108*^9, 3.957248838488509*^9, 
   3.957257662840053*^9, 3.957258216168089*^9, 3.9572592916606617`*^9, 
   3.957259699012137*^9, 3.957260428178439*^9, 3.957261719680079*^9, 
   3.957326648908144*^9, 3.957328184556527*^9, 3.9573288935390673`*^9, 
   3.957330778245758*^9, 3.957331534163307*^9, 3.9573321733581243`*^9, 
   3.9573326470069246`*^9, 3.957333561066205*^9, 3.957333616768137*^9, 
   3.957335877203111*^9, 3.957340004693623*^9, 3.957342826874158*^9, 
   3.957345345652939*^9, {3.957347561339261*^9, 3.9573475851743097`*^9}, 
   3.957353312658359*^9, 3.957401997180845*^9, 3.957403279809853*^9, 
   3.957404401608814*^9, 3.9574082240669937`*^9, 3.9574109592900667`*^9, 
   3.957416675303052*^9, 3.95741955057792*^9, 3.9574216946122313`*^9, 
   3.957424043543629*^9, 3.957425663865151*^9, 3.957426376284066*^9, 
   3.957429305569591*^9, 3.957436808364423*^9, 3.95743917464326*^9, 
   3.957442019626309*^9, 3.957442098161293*^9, 3.95744433363911*^9, 
   3.957450012378473*^9, 3.9574538601053658`*^9, 3.9574538937453136`*^9, 
   3.957456907196726*^9, 3.957493135851927*^9, 3.957503968863425*^9, 
   3.957513268375283*^9, {3.957516967234303*^9, 3.957516983721637*^9}, 
   3.957528822921051*^9, 3.957533505372212*^9, 3.957540238837679*^9, 
   3.95756942820704*^9, 3.9575765492679*^9, 3.957586354681944*^9, 
   3.957588138917354*^9, 3.957588190909999*^9, 3.957592336392168*^9, 
   3.957592399920025*^9, 3.957599639623238*^9, 3.957603431647118*^9, 
   3.9576282069706182`*^9, 3.957845656572092*^9, 3.958028524260591*^9, 
   3.958200131678272*^9, {3.959337005813884*^9, 3.959337025905998*^9}, 
   3.959339659976245*^9, 3.959392745754051*^9, 3.959397049787791*^9, 
   3.9593971414338493`*^9, 3.959400235710415*^9, 3.96693456985119*^9, 
   3.966934684682032*^9, 3.9670026013510847`*^9, 3.967002641984502*^9, 
   3.9670122553123913`*^9, 3.967012355326867*^9, 3.9683786361687307`*^9, 
   3.968379175360451*^9, 3.9689999029674406`*^9, 3.9693506642427893`*^9, 
   3.9693511692244797`*^9, 3.969351208463572*^9, {3.9702057791440163`*^9, 
   3.970205802063855*^9}, 3.971260876407899*^9, 3.971421941262395*^9, 
   3.97142209064802*^9, 3.977470617551489*^9, 3.977548322827969*^9, 
   3.977559202276643*^9, 3.97756081620203*^9, 3.977805570118288*^9, 
   3.977807814306443*^9, 3.977808751205845*^9, 3.977810116116967*^9, 
   3.977818222241433*^9, 3.977828855269204*^9, 3.977842220271062*^9, 
   3.97790306994798*^9, 3.977903660703644*^9, {3.977904926773242*^9, 
   3.977904943853899*^9}, {3.97790505796144*^9, 3.9779050793002*^9}, 
   3.977906399155817*^9, 3.9779064800245*^9, 3.977906693291638*^9, 
   3.977909670661618*^9},
 CellLabel->
  "Out[1531]=",ExpressionUUID->"e30d4863-506c-4108-ad31-ea9bc77741de"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute monodromy using Runge Kutta order 4 method", "Section",
 CellChangeTimes->{{3.956304261410739*^9, 
  3.956304277112096*^9}},ExpressionUUID->"b6896955-96d7-4370-8642-\
ca879b9c3315"],

Cell["\<\
Y contains P and its derivatives with respect to r x1, r x2, r x3 in a vector \
of size 8n+8 whose elements are 2x2 matrices\
\>", "Text",
 CellChangeTimes->{{3.956220270181232*^9, 3.9562203254253283`*^9}, {
  3.9562204681374598`*^9, 3.956220476966735*^9}, {3.956304286702961*^9, 
  3.956304294725397*^9}, {3.957518493460024*^9, 3.957518496132555*^9}, {
  3.957518535889674*^9, 3.957518544267219*^9}, {3.959402568642267*^9, 
  3.9594025719060287`*^9}, {3.968378785289159*^9, 
  3.9683787878501887`*^9}},ExpressionUUID->"10a669aa-88fe-494b-8ee5-\
ee8a9c6cc84b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"packeta", "[", 
   RowBox[{"eta_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"eta", ",", "lambda", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[1597]:=",ExpressionUUID->"60ef74fe-79ec-4c80-a83a-527240896a90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"packY", "[", 
   RowBox[{"P_", ",", "dP1_", ",", "dP2_", ",", "dP3_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"P", ",", "lambda", ",", "k"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"dP1", ",", "lambda", ",", "k"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"dP2", ",", "lambda", ",", "k"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"dP3", ",", "lambda", ",", "k"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], "}"}], ",", 
      "1"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9562151356936607`*^9, 3.956215147665123*^9}, {
  3.95621520660789*^9, 3.956215404447269*^9}, {3.956218660080863*^9, 
  3.95621866234996*^9}, {3.956218737604591*^9, 3.9562187427746*^9}, {
  3.956220487572826*^9, 3.956220499685235*^9}, {3.956714632371929*^9, 
  3.956714633282298*^9}, {3.977470321531646*^9, 3.977470331829537*^9}},
 CellLabel->
  "In[1598]:=",ExpressionUUID->"49519394-f78a-41ad-9579-f04273dcc83e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"unpackY", "[", 
   RowBox[{"Y_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", "P", ",", "dP1", ",", "dP2", ",", "dP3"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"P", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1", "+", "k"}], "]"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dP1", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"3", "n"}], "+", "2", "+", "k"}], "]"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dP2", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"5", "n"}], "+", "3", "+", "k"}], "]"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dP3", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"7", "n"}], "+", "4", "+", "k"}], "]"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"P", ",", "dP1", ",", "dP2", ",", "dP3"}], "}"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956215446892353*^9, 3.9562154898629103`*^9}, {
   3.9562156510272503`*^9, 3.956215768220377*^9}, {3.9562169451929607`*^9, 
   3.956216958964255*^9}, {3.956714682524547*^9, 3.9567147002601433`*^9}, {
   3.956715116589708*^9, 3.956715121946055*^9}, 3.977470349531389*^9},
 CellLabel->
  "In[1599]:=",ExpressionUUID->"6d0846dd-1337-49b1-8aab-b8f6f6c49dee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TruncatedConvolution", "[", 
    RowBox[{"a_List", ",", "b_List", ",", "n_Integer"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"kmin", ",", "kmax"}], "}"}], ",", 
     RowBox[{
      RowBox[{"kmin", "=", 
       RowBox[{"-", "n"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"kmax", "=", "n"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"[", 
                 RowBox[{"k", "-", "kmin", "+", "1"}], "]"}], "]"}], ".", 
               RowBox[{"b", "[", 
                RowBox[{"[", 
                 RowBox[{"m", "-", "k", "-", "kmin", "+", "1"}], "]"}], 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"kmin", ",", 
                  RowBox[{"m", "-", "kmax"}]}], "]"}], ",", 
                RowBox[{"Min", "[", 
                 RowBox[{"kmax", ",", 
                  RowBox[{"m", "-", "kmin"}]}], "]"}]}], "}"}]}], "]"}], " ", 
            ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "kmin", ",", "kmax"}], "}"}]}], "]"}], ",", 
          " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", "-", "kmin", "+", 
                    RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}], ".", 
                 RowBox[{"b", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", "-", "k", "-", "kmin", "+", "1"}], "]"}], 
                  "]"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", "-", "kmin", "+", "1"}], "]"}], "]"}], ".", 
                 RowBox[{"b", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", "-", "k", "-", "kmin", "+", 
                    RowBox[{"2", "n"}], "+", "2"}], "]"}], "]"}]}]}], ")"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"kmin", ",", 
                  RowBox[{"m", "-", "kmax"}]}], "]"}], ",", 
                RowBox[{"Min", "[", 
                 RowBox[{"kmax", ",", 
                  RowBox[{"m", "-", "kmin"}]}], "]"}]}], "}"}]}], "]"}], " ", 
            ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"m", ",", "kmin", ",", "kmax"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", "-", "kmin", "+", 
                    RowBox[{"4", "n"}], "+", "3"}], "]"}], "]"}], ".", 
                 RowBox[{"b", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", "-", "k", "-", "kmin", "+", "1"}], "]"}], 
                  "]"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", "-", "kmin", "+", "1"}], "]"}], "]"}], ".", 
                 RowBox[{"b", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", "-", "k", "-", "kmin", "+", 
                    RowBox[{"4", "n"}], "+", "3"}], "]"}], "]"}]}]}], ")"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"kmin", ",", 
                  RowBox[{"m", "-", "kmax"}]}], "]"}], ",", 
                RowBox[{"Min", "[", 
                 RowBox[{"kmax", ",", 
                  RowBox[{"m", "-", "kmin"}]}], "]"}]}], "}"}]}], "]"}], " ", 
            ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"m", ",", "kmin", ",", "kmax"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", "-", "kmin", "+", 
                    RowBox[{"6", "n"}], "+", "4"}], "]"}], "]"}], ".", 
                 RowBox[{"b", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", "-", "k", "-", "kmin", "+", "1"}], "]"}], 
                  "]"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", "-", "kmin", "+", "1"}], "]"}], "]"}], ".", 
                 RowBox[{"b", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", "-", "k", "-", "kmin", "+", 
                    RowBox[{"6", "n"}], "+", "4"}], "]"}], "]"}]}]}], ")"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"kmin", ",", 
                  RowBox[{"m", "-", "kmax"}]}], "]"}], ",", 
                RowBox[{"Min", "[", 
                 RowBox[{"kmax", ",", 
                  RowBox[{"m", "-", "kmin"}]}], "]"}]}], "}"}]}], "]"}], " ", 
            ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"m", ",", "kmin", ",", "kmax"}], "}"}]}], "]"}]}], "}"}],
         ",", "1"}], "]"}]}]}], "\n", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9774703698775883`*^9, 3.977470371003963*^9}},
 CellLabel->
  "In[1600]:=",ExpressionUUID->"c89addf1-4dc7-48e8-9201-50e9f3a172bd"],

Cell["\<\
computes the monodromy for the parameter t,X from z1 to z2 using Runge Kutta \
order 4 method with nb steps\
\>", "Text",
 CellChangeTimes->{{3.956220342676118*^9, 3.95622036961198*^9}, {
  3.956221468304433*^9, 
  3.956221468555853*^9}},ExpressionUUID->"76457c17-284f-4058-8e2b-\
12a589c40e1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RK", "[", 
   RowBox[{
   "t_", ",", "X_", ",", "z1_", ",", "z2_", ",", "nb_", ",", "n_", ",", 
    "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "r", ",", "z", ",", "Y", ",", "k1", ",",
       "k2", ",", "k3", ",", "k4", ",", "eta", ",", "deta1", ",", "deta2", 
      ",", "deta3", ",", "ETA"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
      RowBox[{"unpackX", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"eta", "[", "z_", "]"}], ":=", 
      RowBox[{"packeta", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"r", " ", "t", " ", "x1", " ", "m1", " ", 
          RowBox[{"omega1", "[", 
           RowBox[{"z", ",", "phi"}], "]"}]}], "+", 
         RowBox[{"r", " ", "t", " ", "x2", " ", "m2", " ", 
          RowBox[{"omega2", "[", 
           RowBox[{"z", ",", "phi"}], "]"}]}], "+", 
         RowBox[{"r", " ", "t", " ", "x3", " ", "m3", " ", 
          RowBox[{"omega3", "[", 
           RowBox[{"z", ",", "phi"}], "]"}]}]}], ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"deta1", "[", "z_", "]"}], ":=", 
      RowBox[{"packeta", "[", " ", 
       RowBox[{
        RowBox[{"t", " ", "m1", " ", 
         RowBox[{"omega1", "[", 
          RowBox[{"z", ",", "phi"}], "]"}]}], ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"deta2", "[", "z_", "]"}], ":=", 
      RowBox[{"packeta", "[", " ", 
       RowBox[{
        RowBox[{"t", " ", "m2", " ", 
         RowBox[{"omega2", "[", 
          RowBox[{"z", ",", "phi"}], "]"}]}], ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"deta3", "[", "z_", "]"}], ":=", 
      RowBox[{"packeta", "[", " ", 
       RowBox[{
        RowBox[{"t", " ", "m3", " ", 
         RowBox[{"omega3", "[", 
          RowBox[{"z", ",", "phi"}], "]"}]}], ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ETA", "[", "z_", "]"}], ":=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"eta", "[", "z", "]"}], ",", 
          RowBox[{"deta1", "[", "z", "]"}], ",", 
          RowBox[{"deta2", "[", "z", "]"}], ",", 
          RowBox[{"deta3", "[", "z", "]"}]}], "}"}], ",", "1"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"z_", ",", "Y_"}], "]"}], ":=", 
      RowBox[{"TruncatedConvolution", "[", 
       RowBox[{"Y", ",", 
        RowBox[{"ETA", "[", "z", "]"}], ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z", "=", "z1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"h", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z2", "-", "z1"}], ")"}], "/", "nb"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Y", "=", 
      RowBox[{"packY", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", "=", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "Y"}], "]"}]}], ";", 
        RowBox[{"k2", "=", 
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"z", "+", 
            RowBox[{"h", "/", "2"}]}], ",", 
           RowBox[{"Y", "+", " ", 
            RowBox[{"h", " ", 
             RowBox[{"k1", "/", "2"}]}]}]}], "]"}]}], ";", 
        RowBox[{"k3", "=", 
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"z", "+", 
            RowBox[{"h", "/", "2"}]}], ",", 
           RowBox[{"Y", "+", 
            RowBox[{"h", " ", 
             RowBox[{"k2", "/", "2"}]}]}]}], "]"}]}], ";", 
        RowBox[{"k4", "=", 
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"z", "+", "h"}], ",", 
           RowBox[{"Y", "+", 
            RowBox[{"h", " ", "k3"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"z", "=", 
         RowBox[{"z", "+", "h"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Y", "=", 
         RowBox[{"Y", "+", 
          RowBox[{
           RowBox[{"h", "/", "6"}], 
           RowBox[{"(", 
            RowBox[{"k1", "+", 
             RowBox[{"2", " ", "k2"}], "+", " ", 
             RowBox[{"2", "k3"}], "+", "k4"}], ")"}]}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "Y", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQrTz5hvajyreOYu8t9EB0Xu5aIxA9d7eiDYhW37/I
EURvVf3jDKJDjrD6gejjze/iQfQhp7BaED1/AkMTiL79W7IdrH+XzGQQzcj5
bhmIbhUVXwei99UkbwXb927dSRAdU6h9DURHZn29B6JNzjM/BZu7hekTiP7z
8BvrYyAtFD6JF0Q/LjAUBdE2b59LgeiKV6sdQPQa+ceOIDpP4pUviD4TdCAA
RMe0RRSD6ErBtHIQfUVwUyuIXtG4E0wHfTx7+AmQvvlm5hEQLXbgi9xTIL1X
arkiiA4U9Y8B0RyNXfEgesf1p/OvVgHDIegHmC65sH0ZiOYqmrAKRLdvTjgP
ond9WwemuW6+ETGofuto8TNLFERrNVz7JzLxreMrr+eMokCaRzmTB0SXJK/m
A9F6e1+Y5SwC+svS3xxEAwD7jefd
  "],
 CellLabel->
  "In[1601]:=",ExpressionUUID->"25010977-8b6e-4f05-aa3b-3d3f7c14beda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"truncate", "[", 
   RowBox[{"u_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"u", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.956223203821897*^9, 3.956223248417048*^9}, {
  3.956223529504828*^9, 3.9562235322076807`*^9}, {3.956714862645082*^9, 
  3.956714863177384*^9}},
 CellLabel->
  "In[1602]:=",ExpressionUUID->"5cce8631-82a1-431a-9f9c-42c475f76ebe"],

Cell["\<\
p is \\hat{\\mathfrak p} in the paper, i.e.  p = 1/t \
(P_{11}P_{21}-P_{12}P_{22})
dp1 is  its derivative with respect to r x1\
\>", "Text",
 CellChangeTimes->{{3.956290016859098*^9, 3.9562900492511263`*^9}, {
  3.956290081163799*^9, 3.956290091434348*^9}, {3.9562901239027443`*^9, 
  3.956290137306769*^9}, {3.956315090634727*^9, 
  3.9563151123183737`*^9}},ExpressionUUID->"e0e5e987-aad4-47a3-a2bf-\
d4f2b64f7a96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nb", "=", "100"}]], "Input",
 CellChangeTimes->{{3.95630463458125*^9, 3.956304635674508*^9}, 
   3.95745689384723*^9, 3.957516962813292*^9, 3.977810999979938*^9, {
   3.977811316350581*^9, 3.977811317621457*^9}, {3.977816008076199*^9, 
   3.977816008411552*^9}, {3.977906458467498*^9, 3.977906460222106*^9}, {
   3.9779067053233633`*^9, 3.977906705650155*^9}, {3.977909662635442*^9, 
   3.977909693214682*^9}, {3.977910094256989*^9, 3.9779101039019337`*^9}, {
   3.977910625825569*^9, 3.97791062613391*^9}},
 CellLabel->
  "In[1642]:=",ExpressionUUID->"8ebe8963-d65a-4aed-844e-079d21eb3862"],

Cell[BoxData["100"], "Output",
 CellChangeTimes->{
  3.956306184474248*^9, 3.956306284778501*^9, 3.95630633635471*^9, 
   3.956315174297029*^9, 3.95631864561303*^9, 3.9563238884848833`*^9, 
   3.956329347733457*^9, 3.956372211063019*^9, 3.956372258247711*^9, 
   3.956372630815672*^9, 3.95663738603269*^9, 3.9566377228086576`*^9, 
   3.956638300278277*^9, 3.956715063855785*^9, 3.956715215308618*^9, 
   3.956718740240494*^9, 3.956900051648942*^9, 3.956910917611291*^9, 
   3.95697976302128*^9, 3.957151433188816*^9, 3.957164575482932*^9, 
   3.957173666968474*^9, 3.957179375015985*^9, 3.9571826599832163`*^9, 
   3.957183765211924*^9, 3.95718790698879*^9, 3.957190853271657*^9, 
   3.957194555944559*^9, 3.957195375907185*^9, 3.957197601597699*^9, 
   3.957222596710973*^9, 3.957231190790937*^9, 3.957248838593356*^9, 
   3.957333561149371*^9, 3.957333616884944*^9, 3.957335877291274*^9, 
   3.9573400047746553`*^9, 3.9573428269933233`*^9, 3.957345345750352*^9, {
   3.957347561441158*^9, 3.957347585267462*^9}, 3.957353312765662*^9, 
   3.957401997257391*^9, 3.957404401702286*^9, 3.957408224133534*^9, 
   3.957410959374054*^9, 3.957416675387699*^9, 3.957419550668547*^9, 
   3.957421694673974*^9, 3.9574256639726353`*^9, 3.957426376367187*^9, 
   3.957429305651915*^9, 3.957436808440609*^9, 3.957439174717127*^9, 
   3.957442019709508*^9, 3.957442098225333*^9, 3.9574443337265997`*^9, 
   3.957450012456633*^9, 3.9574538601839037`*^9, 3.957453893828028*^9, 
   3.957456907288969*^9, 3.95749313592166*^9, 3.957503968944785*^9, 
   3.957513268441917*^9, {3.957516967312468*^9, 3.9575169837913938`*^9}, 
   3.9575288230075808`*^9, 3.957533505452355*^9, 3.957540238899312*^9, 
   3.957569428270638*^9, 3.957576549333807*^9, 3.957586354756789*^9, 
   3.957588138987361*^9, 3.957588190999389*^9, 3.9575923364599247`*^9, 
   3.957592399984177*^9, 3.957599639703137*^9, 3.957603431730378*^9, 
   3.959337025980225*^9, 3.9593396600491867`*^9, 3.95939274583232*^9, 
   3.9593971415119143`*^9, 3.959400235793166*^9, 3.9669345699207582`*^9, 
   3.966934693256164*^9, 3.967002601423373*^9, 3.967002642044979*^9, 
   3.968379181648711*^9, 3.968999914356812*^9, 3.969350664306412*^9, 
   3.969351169287951*^9, 3.9693512085271187`*^9, {3.970205779230207*^9, 
   3.9702058021501427`*^9}, 3.971260876472173*^9, 3.971421941378334*^9, 
   3.97142209072633*^9, 3.977470626275351*^9, 3.977548334132389*^9, 
   3.977559202350767*^9, 3.9775608210385647`*^9, 3.977805574769598*^9, 
   3.977805614960883*^9, 3.977810120491971*^9, 3.977811004130718*^9, 
   3.977811321295622*^9, 3.9778182313006687`*^9, 3.977828859255604*^9, 
   3.977842228176893*^9, 3.97790307789428*^9, 3.977903663144988*^9, 
   3.977904951236516*^9, {3.977905062848242*^9, 3.9779050829108686`*^9}, 
   3.977906403915847*^9, {3.977906467443129*^9, 3.9779064864521103`*^9}, 
   3.977906709116302*^9, {3.977909667222825*^9, 3.977909695987494*^9}, {
   3.977910097514732*^9, 3.9779101065359507`*^9}, 3.977910626530061*^9},
 CellLabel->
  "Out[1642]=",ExpressionUUID->"04226b97-e31e-463e-8939-213ad867a65a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"computep", "[", 
   RowBox[{"t_", ",", "X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "r", ",", "P", ",", "dP1", ",", "dP2", 
      ",", "dP3", ",", "p", ",", "dp1", ",", "dp2", ",", "dp3"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
      RowBox[{"unpackX", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"P", ",", "dP1", ",", "dP2", ",", "dP3"}], "}"}], "=", 
      RowBox[{"unpackY", "[", 
       RowBox[{
        RowBox[{"RK", "[", 
         RowBox[{
         "t", ",", "X", ",", "0", ",", "1", ",", "nb", ",", "n", ",", "phi"}],
          "]"}], ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"t", "\[Equal]", "0"}], ",", 
         RowBox[{"2.", " ", "Pi", " ", "x3"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "t"}], 
          RowBox[{"(", 
           RowBox[{"truncate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}], 
               RowBox[{"P", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ",", "n"}], "]"}],
            ")"}]}]}], "]"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dp1", "=", 
      RowBox[{
       RowBox[{"1", "/", "t"}], " ", 
       RowBox[{"truncate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"dP1", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], 
           RowBox[{"dP1", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"dP1", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], 
           RowBox[{"dP1", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ",", "n"}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"dp2", "=", 
      RowBox[{
       RowBox[{"1", "/", "t"}], " ", 
       RowBox[{"truncate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"dP2", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], 
           RowBox[{"dP2", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"dP2", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], 
           RowBox[{"dP2", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ",", "n"}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"dp3", "=", 
      RowBox[{
       RowBox[{"1", "/", "t"}], " ", 
       RowBox[{"truncate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"dP3", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], 
           RowBox[{"dP3", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"dP3", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], 
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], 
           RowBox[{"dP3", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ",", "n"}], "]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"p", ",", "dp1", ",", "dp2", ",", "dp3"}], "}"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956216291605632*^9, 3.956216293748732*^9}, {
   3.956216391371165*^9, 3.95621641590639*^9}, {3.95621645255991*^9, 
   3.95621645804593*^9}, {3.95621760005857*^9, 3.9562176025089407`*^9}, {
   3.956218038416478*^9, 3.956218039853956*^9}, 3.956218822558069*^9, {
   3.956218911423469*^9, 3.956218916304716*^9}, {3.956219001333182*^9, 
   3.9562190106826468`*^9}, {3.956219328999207*^9, 3.956219672767539*^9}, {
   3.956221485570166*^9, 3.956221486812351*^9}, {3.956223105031418*^9, 
   3.956223105844697*^9}, {3.956223244855979*^9, 3.956223278270072*^9}, {
   3.956289641757331*^9, 3.956289663307827*^9}, 3.956289932128142*^9, {
   3.956290275445918*^9, 3.9562903209839983`*^9}, {3.956290382664472*^9, 
   3.956290404118942*^9}, {3.956290477996706*^9, 3.956290478926453*^9}, {
   3.956714876699048*^9, 3.956714923648048*^9}, {3.956715154372972*^9, 
   3.956715187601479*^9}, {3.956900059227742*^9, 3.956900062959009*^9}, {
   3.968379070639371*^9, 3.968379080259118*^9}, {3.968379222562549*^9, 
   3.968379223197632*^9}, {3.977470441524835*^9, 3.97747044981842*^9}},
 CellLabel->
  "In[1604]:=",ExpressionUUID->"77a9e282-67da-4310-b88e-261b5a721ba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeq", "[", 
   RowBox[{"t_", ",", "X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "r", ",", "Q", ",", "dQ1", ",", "dQ2", 
      ",", "dQ3", ",", "q", ",", "dq1", ",", "dq2", ",", "dq3"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
      RowBox[{"unpackX", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Q", ",", "dQ1", ",", "dQ2", ",", "dQ3"}], "}"}], "=", 
      RowBox[{"unpackY", "[", 
       RowBox[{
        RowBox[{"RK", "[", 
         RowBox[{
         "t", ",", "X", ",", "0", ",", "I", ",", "nb", ",", "n", ",", "phi"}],
          "]"}], ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"q", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"t", "\[Equal]", "0"}], ",", 
         RowBox[{"2.", " ", "Pi", " ", "x2"}], ",", 
         RowBox[{
          RowBox[{"1", "/", "t"}], 
          RowBox[{"(", 
           RowBox[{"truncate", "[", 
            RowBox[{
             RowBox[{"I", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], 
                 RowBox[{"Q", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Q", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}], 
                 RowBox[{"Q", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
             "n"}], "]"}], ")"}]}]}], "]"}], "//", "Expand"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dq1", "=", 
      RowBox[{
       RowBox[{"1", "/", "t"}], " ", 
       RowBox[{"truncate", "[", 
        RowBox[{
         RowBox[{"I", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dQ1", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], 
             RowBox[{"dQ1", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"dQ1", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], 
             RowBox[{"dQ1", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", "n"}],
         "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dq2", "=", 
      RowBox[{
       RowBox[{"1", "/", "t"}], " ", 
       RowBox[{"truncate", "[", 
        RowBox[{
         RowBox[{"I", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dQ2", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], 
             RowBox[{"dQ2", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"dQ2", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], 
             RowBox[{"dQ2", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", "n"}],
         "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dq3", "=", 
      RowBox[{
       RowBox[{"1", "/", "t"}], " ", 
       RowBox[{"truncate", "[", 
        RowBox[{
         RowBox[{"I", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dQ3", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], 
             RowBox[{"dQ3", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"dQ3", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], 
             RowBox[{"dQ3", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", "n"}],
         "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"q", ",", "dq1", ",", "dq2", ",", "dq3"}], "}"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956219798241386*^9, 3.956219955717211*^9}, {
   3.956221493566157*^9, 3.956221494148127*^9}, {3.956223442364401*^9, 
   3.9562234425437*^9}, {3.956223569597472*^9, 3.956223605101612*^9}, {
   3.956289716794258*^9, 3.956289722340373*^9}, {3.956290416859253*^9, 
   3.956290440718816*^9}, {3.956290540132492*^9, 3.956290541060481*^9}, {
   3.9567149292438717`*^9, 3.9567149702412148`*^9}, {3.9567151690729213`*^9, 
   3.956715196519872*^9}, {3.956900079831924*^9, 3.9569000831572323`*^9}, {
   3.968379130105752*^9, 3.968379134573791*^9}, {3.9683792319293337`*^9, 
   3.968379232575065*^9}, 3.977470492583968*^9},
 CellLabel->
  "In[1605]:=",ExpressionUUID->"c813ade1-2785-435d-bc7f-f079e90c94c9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"computep", "[", 
   RowBox[{"0.1", ",", 
    RowBox[{"X0", "[", 
     RowBox[{"n", ",", "phi"}], "]"}], ",", "n", ",", "phi"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.956714972241694*^9, 3.956714984123106*^9}, 
   3.956715283336644*^9, {3.95671535043117*^9, 3.95671535280376*^9}, {
   3.956900093836093*^9, 3.956900095714432*^9}, {3.9569110983102818`*^9, 
   3.956911100818232*^9}, {3.968379146679499*^9, 3.9683791614422417`*^9}, {
   3.968379406288512*^9, 3.968379413601917*^9}},
 CellLabel->
  "In[1606]:=",ExpressionUUID->"863265a3-2eb0-4ed7-b470-b22809466568"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solve equations using Newton method", "Section",
 CellChangeTimes->{
  3.95630423747991*^9},ExpressionUUID->"970cc4f9-a906-479d-abc1-8bf0294cbf86"],

Cell["pack all equations into a vector of size 3n+4", "Text",
 CellChangeTimes->{{3.95629135799631*^9, 3.956291367777793*^9}, {
  3.956900155698003*^9, 
  3.956900156221983*^9}},ExpressionUUID->"66d42133-ca5b-4125-93e1-\
fed66e1c67cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"packE", "[", 
   RowBox[{"F1_", ",", "F2_", ",", "H1_", ",", "K_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"F1", ",", "lambda", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"F2", ",", "lambda", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", "H1", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"K", ",", "lambda", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956220771499289*^9, 3.956220810576874*^9}, {
  3.9562210236295567`*^9, 3.956221072246902*^9}, {3.956221128842408*^9, 
  3.956221135313241*^9}, {3.956290776668589*^9, 3.956290777068558*^9}, {
  3.9567153581042757`*^9, 3.956715358578251*^9}, {3.956910972419032*^9, 
  3.9569109729983664`*^9}, {3.9569195854765043`*^9, 3.9569195862230787`*^9}},
 CellLabel->
  "In[1607]:=",ExpressionUUID->"a038235a-840f-4b2c-99b5-5c3e1ee48bc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"unpackE", "[", 
   RowBox[{"EE_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", "F1", ",", "F2", ",", "H1", ",", "H2", ",", "K"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"F1", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"[", "k", "]"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"F2", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "k"}], "]"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"H1", "=", 
      RowBox[{"EE", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"K", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "3", "+", "k"}], "]"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"F1", ",", "F2", ",", "H1", ",", "K"}], "}"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956221076436918*^9, 3.956221218910084*^9}, {
  3.956221259656852*^9, 3.956221275316159*^9}, {3.956221649155027*^9, 
  3.956221667165915*^9}, {3.9562907794270153`*^9, 3.956290779868053*^9}, {
  3.956715364894477*^9, 3.956715365355027*^9}, {3.9569109986041193`*^9, 
  3.956911012585616*^9}},
 CellLabel->
  "In[1608]:=",ExpressionUUID->"630b5b2d-dbbf-40f7-b4a4-e6999bb12d63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"star", "[", "u_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"u", "/.", 
    RowBox[{"{", 
     RowBox[{"lambda", "\[Rule]", 
      RowBox[{"1", "/", "lambda"}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.956287739067661*^9, 3.956287748675496*^9}},
 CellLabel->
  "In[1609]:=",ExpressionUUID->"f8671085-feef-4924-af05-5a4a5b45039e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", 
   RowBox[{"u_", ",", "k0_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"u", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "k0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.956221896911145*^9, 3.956221927285739*^9}, {
  3.956286911523992*^9, 3.956286934173592*^9}, {3.956288186189734*^9, 
  3.956288186926146*^9}, {3.956715386980685*^9, 3.956715388509285*^9}},
 CellLabel->
  "In[1610]:=",ExpressionUUID->"bb9f789f-7b60-4c4b-9632-24d09ddd73eb"],

Cell["compute equations and Jacobian matrix at t,X", "Text",
 CellChangeTimes->{{3.956288494936043*^9, 
  3.956288503391437*^9}},ExpressionUUID->"54cc2471-fe6f-4532-bc0f-\
b8d3dbcf3cec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeEJ", "[", 
   RowBox[{"t_", ",", "X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "r", ",", "dX", ",", "dx1", ",", "dx2", 
      ",", "dx3", ",", "dr", ",", "p", ",", "dp1", ",", "dp2", ",", "dp3", 
      ",", "dp", ",", "q", ",", "dq1", ",", "dq2", ",", "dq3", ",", "dq", ",",
       "F1", ",", "dF1", ",", "F2", ",", "dF2", ",", "H1", ",", "dH1", ",", 
      "K", ",", "dK", ",", "EE", ",", "dE", ",", "J"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
      RowBox[{"unpackX", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dX", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DX", "[", "k", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{
           RowBox[{"3", "n"}], "+", "4"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dx1", ",", "dx2", ",", "dx3", ",", "dr"}], "}"}], "=", 
      RowBox[{"unpackX", "[", 
       RowBox[{"dX", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dx1", "=", 
      RowBox[{"pos", "[", 
       RowBox[{"dx1", ",", "0", ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dx2", "=", 
      RowBox[{"pos", "[", 
       RowBox[{"dx2", ",", "0", ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dx3", "=", 
      RowBox[{"pos", "[", 
       RowBox[{"dx3", ",", "0", ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", ",", "dp1", ",", "dp2", ",", "dp3"}], "}"}], "=", 
      RowBox[{"computep", "[", 
       RowBox[{"t", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", "dq1", ",", "dq2", ",", "dq3"}], "}"}], "=", 
      RowBox[{"computeq", "[", 
       RowBox[{"t", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dp", "=", 
      RowBox[{
       RowBox[{"dp1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", "dx1"}], "+", 
          RowBox[{"x1", " ", "dr"}]}], ")"}]}], "+", 
       RowBox[{"dp2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", "dx2"}], "+", 
          RowBox[{"x2", " ", "dr"}]}], ")"}]}], "+", 
       RowBox[{"dp3", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", "dx3"}], "+", 
          RowBox[{"x3", " ", "dr"}]}], " ", ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"F1", "=", 
      RowBox[{"pos", "[", 
       RowBox[{
        RowBox[{"p", "-", 
         RowBox[{"star", "[", "p", "]"}]}], ",", "1", ",", "n"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"dF1", "=", 
      RowBox[{"pos", "[", 
       RowBox[{
        RowBox[{"dp", "-", 
         RowBox[{"star", "[", "dp", "]"}]}], ",", "1", ",", "n"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"dq", "=", 
      RowBox[{
       RowBox[{"dq1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", "dx1"}], "+", 
          RowBox[{"x1", " ", "dr"}]}], ")"}]}], "+", 
       RowBox[{"dq2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", "dx2"}], "+", 
          RowBox[{"x2", " ", "dr"}]}], ")"}]}], "+", 
       RowBox[{"dq3", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", "dx3"}], "+", 
          RowBox[{"x3", " ", "dr"}]}], " ", ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"F2", "=", 
      RowBox[{"pos", "[", 
       RowBox[{
        RowBox[{"q", "-", 
         RowBox[{"star", "[", "q", "]"}]}], ",", "1", ",", "n"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"dF2", "=", 
      RowBox[{"pos", "[", 
       RowBox[{
        RowBox[{"dq", "-", 
         RowBox[{"star", "[", "dq", "]"}]}], ",", "1", ",", "n"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"H1", "=", 
      RowBox[{"Re", "[", 
       RowBox[{"q", "/.", 
        RowBox[{"{", 
         RowBox[{"lambda", "\[Rule]", "1"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dH1", "=", 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"Re", "[", 
        RowBox[{"(", 
         RowBox[{"dq", "/.", 
          RowBox[{"{", 
           RowBox[{"lambda", "\[Rule]", "1"}], "}"}]}], ")"}], "]"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"K", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x1", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "2"}], "+", 
          RowBox[{"x3", "^", "2"}]}], ")"}]}], "-", "1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dK", "=", 
      RowBox[{
       RowBox[{"2", "r", " ", "dr", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x1", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "2"}], "+", 
          RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"r", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x1"}], " ", "dx1"}], "+", 
          RowBox[{"x2", " ", "dx2"}], " ", "+", 
          RowBox[{"x3", " ", "dx3"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EE", "=", 
      RowBox[{"packE", "[", 
       RowBox[{"F1", ",", "F2", ",", "H1", ",", "K", ",", "n"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"dE", "=", 
      RowBox[{"packE", "[", 
       RowBox[{"dF1", ",", "dF2", ",", "dH1", ",", "dK", ",", "n"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"J", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"dE", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"DX", "[", "j", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"3", "n"}], "+", "4"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"3", "n"}], "+", "4"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<F1=\>\"", ",", "F1"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<dF1=\>\"", ",", "dF1"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<F2=\>\"", ",", "F2"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<dF2=\>\"", ",", "dF2"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<H1=\>\"", ",", "H1"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<dH1=\>\"", ",", "dH1"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<K=\>\"", ",", "K"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<dK=\>\"", ",", "dK"}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Return", " ", "[", 
      RowBox[{"{", 
       RowBox[{"EE", ",", "J"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.956287031738275*^9, 3.956287278990752*^9}, {
   3.956287339170388*^9, 3.956287479368373*^9}, {3.956287539983832*^9, 
   3.956287559693493*^9}, {3.9562877854850693`*^9, 3.956288012788427*^9}, {
   3.956288089785328*^9, 3.956288153009317*^9}, {3.956288200405108*^9, 
   3.956288230176745*^9}, {3.956288266401422*^9, 3.9562882918775043`*^9}, {
   3.956288370629122*^9, 3.956288386647759*^9}, 3.956288489890876*^9, {
   3.956288544528146*^9, 3.956288578962204*^9}, {3.956288700038518*^9, 
   3.956288924172742*^9}, {3.95628922528604*^9, 3.956289226366375*^9}, {
   3.956289263499476*^9, 3.956289263928095*^9}, {3.956289307362943*^9, 
   3.956289319668998*^9}, {3.956289372023302*^9, 3.956289469561648*^9}, {
   3.956289761031833*^9, 3.956289833195075*^9}, {3.956290659500345*^9, 
   3.956290701610077*^9}, {3.956290757899828*^9, 3.956290855197768*^9}, {
   3.9562909175889387`*^9, 3.956290957696795*^9}, {3.956291001631517*^9, 
   3.956291031578916*^9}, {3.956291076674671*^9, 3.956291092818995*^9}, {
   3.956291138097813*^9, 3.956291161228901*^9}, {3.956295638626362*^9, 
   3.956295677494113*^9}, {3.956306040116407*^9, 3.956306040662516*^9}, {
   3.956638291562469*^9, 3.956638296292746*^9}, {3.956715728959555*^9, 
   3.956715795128306*^9}, {3.956911124317919*^9, 3.956911212164509*^9}, {
   3.956911273421933*^9, 3.956911304597038*^9}, {3.9569115088194532`*^9, 
   3.956911511772828*^9}, {3.9569187473832197`*^9, 3.956918750708467*^9}, {
   3.956919445545743*^9, 3.956919454851738*^9}, {3.956919832547952*^9, 
   3.956919832776245*^9}, {3.968379424433111*^9, 3.968379431063706*^9}, {
   3.9683794735974917`*^9, 3.968379492102417*^9}, {3.968379527165682*^9, 
   3.968379531592402*^9}, {3.968380003151047*^9, 3.96838000629316*^9}},
 CellLabel->
  "In[1611]:=",ExpressionUUID->"15fb7020-e5e2-47bd-908f-e2e0f8501368"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"computeEJ", "[", 
   RowBox[{"0.1", ",", 
    RowBox[{"X0", "[", 
     RowBox[{"n", ",", "phi"}], "]"}], ",", "n", ",", "phi"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.956637517387631*^9, 3.956637528161421*^9}, {
  3.956715816961651*^9, 3.956715838872531*^9}, {3.956716678570249*^9, 
  3.956716681415751*^9}, {3.956911306776717*^9, 3.956911312641673*^9}, {
  3.956911515015792*^9, 3.956911517401552*^9}, {3.956918577767958*^9, 
  3.956918584257108*^9}, {3.956918761699307*^9, 3.956918764840127*^9}, {
  3.956919839460705*^9, 3.956919842378236*^9}, {3.9683796365671*^9, 
  3.96837965203794*^9}, {3.96838046031506*^9, 3.968380463186048*^9}},
 CellLabel->
  "In[1612]:=",ExpressionUUID->"9e90b13e-8f06-41cc-bbbb-6addf2f3682d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", "X_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"X", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"Dimensions", "[", "X", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.956295992097837*^9, 3.956296026229854*^9}},
 CellLabel->
  "In[1613]:=",ExpressionUUID->"6a9c6f5d-d8cd-46f5-9209-fe4881a3f311"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normmat", "[", "M_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{
           RowBox[{"Dimensions", "[", "M", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"Dimensions", "[", "M", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.957167590574862*^9, 3.957167659503484*^9}},
 CellLabel->
  "In[1614]:=",ExpressionUUID->"5d5b6aba-2ef6-45d8-ab63-69a5e7f4a529"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newton", "[", 
   RowBox[{"kk_", ",", "Xseed_", ",", "n_", ",", "prec_", ",", "phi_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "t", ",", "EE", ",", "J", ",", "X", ",", "DX", ",", "k", ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"t", "=", 
      RowBox[{"1.", "/", 
       RowBox[{"(", 
        RowBox[{"2", "kk"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"X", "=", "Xseed"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"EE", ",", "J"}], "}"}], "=", 
          RowBox[{"computeEJ", "[", 
           RowBox[{"t", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"DX", "=", 
          RowBox[{"LinearSolve", "[", 
           RowBox[{"J", ",", 
            RowBox[{"-", "EE"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<||E||=\>\"", ",", 
           RowBox[{"norm", "[", "EE", "]"}], ",", "\"\<  ||DX||=\>\"", ",", 
           RowBox[{"norm", "[", "DX", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"norm", "[", "EE", "]"}], "<", "prec"}], ",", 
           RowBox[{"Return", "[", "X", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"norm", "[", "DX", "]"}], ">", 
            RowBox[{"10", "^", "3"}]}], ",", 
           RowBox[{
            RowBox[{
            "Print", "[", "\"\<Newton method failing to converge\>\"", "]"}], 
            ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"X", "=", 
          RowBox[{"X", "+", "DX"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "1000"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956295092265389*^9, 3.956295130849572*^9}, {
  3.956295162388256*^9, 3.9562954563750973`*^9}, {3.956295530026359*^9, 
  3.956295564614661*^9}, {3.956295613746194*^9, 3.956295623872826*^9}, {
  3.956295982858624*^9, 3.95629598776572*^9}, {3.956296042895151*^9, 
  3.95629607587494*^9}, {3.956296115869886*^9, 3.9562961685502663`*^9}, {
  3.956296661850369*^9, 3.956296716813909*^9}, {3.956306113832799*^9, 
  3.956306124719496*^9}, {3.956716696370049*^9, 3.956716703918441*^9}, {
  3.956911355148973*^9, 3.956911370255842*^9}, {3.9569179950574102`*^9, 
  3.956917999747167*^9}, {3.968379835175323*^9, 3.968379854743141*^9}, {
  3.9683798977309318`*^9, 3.968379902645246*^9}},
 CellLabel->
  "In[1615]:=",ExpressionUUID->"1dfa3098-bf76-45b7-aecb-676331409c7e"],

Cell["Use the central value as starting point for Newton method :", "Text",
 CellChangeTimes->{{3.957492999557137*^9, 3.9574930091229486`*^9}, {
  3.957513240182377*^9, 
  3.957513240483415*^9}},ExpressionUUID->"0823b367-eb06-4f95-ad5f-\
4dc678fc9d17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xseed", "=", 
  RowBox[{"X0", "[", 
   RowBox[{"n", ",", "phi"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9571878226463556`*^9, 3.957187832584179*^9}, {
  3.957425634641961*^9, 3.957425636531239*^9}, {3.957444218521291*^9, 
  3.95744421886357*^9}, {3.968379978364814*^9, 3.968379978962343*^9}, {
  3.977805490802272*^9, 3.9778054931846313`*^9}, {3.97780779405284*^9, 
  3.977807796253785*^9}},
 CellLabel->
  "In[1616]:=",ExpressionUUID->"0c247edf-8efe-4640-8e8a-9b535ddc5d6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "0.05784907234695659`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0.11492116456482131`", ",", 
   RowBox[{"-", "0.057460582282410654`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "0.9866139393143863`"}], ",", 
   RowBox[{"-", "0.006693030342806835`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9778078219966087`*^9, 3.977808757297669*^9, 3.9778101251530647`*^9, 
   3.9778110101474648`*^9, 3.9778113250455523`*^9, 3.977818252667163*^9, 
   3.977828864310935*^9, 3.977842231845201*^9, 3.97790308323527*^9, 
   3.977903128167115*^9, 3.9779036686007013`*^9, 3.9779049757084627`*^9, {
   3.977905071781807*^9, 3.977905095601441*^9}, 3.9779064109287043`*^9, 
   3.97790649593046*^9, 3.97790671399057*^9, 3.9779097050028276`*^9, 
   3.977910110452957*^9},
 CellLabel->
  "Out[1616]=",ExpressionUUID->"aca8bce0-fb45-492b-adb1-7c9e4470bdef"]
}, Open  ]],

Cell["Or use a previously computed value", "Text",
 CellChangeTimes->{{3.9778054831801*^9, 
  3.97780548903581*^9}},ExpressionUUID->"f71c2b6b-fc83-4167-bdef-\
98c62004fc26"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
   RowBox[{"unpackX", "[", 
    StyleBox[
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.040484351812613874`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.016324492844525754`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.0007458834591808582`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.00019545845962355273`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.00001668470189486456`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1.787934388165257`*^-6"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1.799963334846178`*^-7"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1.815400788004742`*^-8"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1.820880025593878`*^-9"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1.8212148775243833`*^-10"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1.540203652122033`*^-11"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"0.05044093984950482`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"0.004661188403909325`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"0.0021278610165391446`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"0.0001321100041644717`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"0.000017929104702663298`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"1.7592626005865111`*^-6", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"1.7907001024801314`*^-7", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"1.8014822719077363`*^-8", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"1.8102048899856146`*^-9", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"1.809203656378835`*^-10", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"1.573602884228299`*^-11", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.08325237746771955`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.0060410143665160605`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.0002779294571078996`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "0.000022563600572546027`"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2.182428885134517`*^-6"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2.0902039646259112`*^-7"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2.111974938353363`*^-8"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2.1016470465257417`*^-9"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2.1120138900286786`*^-10"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2.1172844106986406`*^-11"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2.111224297680285`*^-12"}], "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
        RowBox[{"10.387367578221987`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", "10", ",", 
      "phi"}],
     FontColor->GrayLevel[0]], 
    StyleBox["]",
     FontColor->GrayLevel[0]]}]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]]}]], "Input",
 CellChangeTimes->{{3.9778076270824966`*^9, 3.97780762821646*^9}, {
   3.977807797952833*^9, 3.977807801134242*^9}, {3.977808721519807*^9, 
   3.9778087285611362`*^9}, {3.97781016882584*^9, 3.977810284084477*^9}, 
   3.9778103195004587`*^9},
 CellLabel->
  "In[1617]:=",ExpressionUUID->"0bf5603f-7cf7-466b-8313-e021dc0268c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xseed", "=", 
  RowBox[{"packX", "[", 
   RowBox[{"x1", ",", "x2", ",", "x3", ",", "r", ",", "n"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.977810320954265*^9, 3.977810351852023*^9}},
 CellLabel->
  "In[1618]:=",ExpressionUUID->"cfb64bfa-8bb6-4d4a-9d4d-f5a1e859b861"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.040484351812613874`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.016324492844525754`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0007458834591808582`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.00019545845962355273`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.00001668470189486456`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.787934388165257`*^-6"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.799963334846178`*^-7"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.815400788004742`*^-8"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.820880025593878`*^-9"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.8212148775243833`*^-10"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.540203652122033`*^-11"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.05044093984950482`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.004661188403909325`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0021278610165391446`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0001321100041644717`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.000017929104702663298`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.7592626005865111`*^-6", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.7907001024801314`*^-7", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.8014822719077363`*^-8", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.8102048899856146`*^-9", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.809203656378835`*^-10", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.573602884228299`*^-11", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.08325237746771955`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0060410143665160605`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0002779294571078996`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.000022563600572546027`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.182428885134517`*^-6"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.0902039646259112`*^-7"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.111974938353363`*^-8"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.1016470465257417`*^-9"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.1120138900286786`*^-10"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.1172844106986406`*^-11"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.111224297680285`*^-12"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"10.387367578221987`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9778103329755383`*^9, 3.977810352197613*^9}, 
   3.9778110101800547`*^9, 3.977811325077702*^9, {3.977818249348056*^9, 
   3.977818252701146*^9}, 3.9778288643485203`*^9, 3.977842231876445*^9, 
   3.9779030832657127`*^9, 3.9779031281986103`*^9, 3.977903668633168*^9, 
   3.977904975738495*^9, {3.977905071808281*^9, 3.9779050956331244`*^9}, 
   3.977906410960108*^9, 3.9779064959619226`*^9, 3.977906714084099*^9, 
   3.977909705034193*^9, 3.9779101104873867`*^9},
 CellLabel->
  "Out[1618]=",ExpressionUUID->"41f10d7d-58cc-4e61-b99b-55ad27d59d9f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"X", "=", 
   RowBox[{"newton", "[", 
    RowBox[{"kk", ",", "Xseed", ",", "n", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "12"}], ")"}]}], ",", "phi"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.956295361675508*^9, 3.956295362586165*^9}, {
   3.956295568948324*^9, 3.956295577021192*^9}, {3.956296174971885*^9, 
   3.956296204644527*^9}, {3.9562963843377852`*^9, 3.956296385819658*^9}, 
   3.956296649459147*^9, 3.956296735894631*^9, {3.956296796544232*^9, 
   3.956296798409042*^9}, {3.9562975530817337`*^9, 3.95629758054921*^9}, {
   3.956306131968302*^9, 3.956306179301903*^9}, {3.956306362176796*^9, 
   3.9563063667182703`*^9}, {3.956315145476394*^9, 3.956315145864114*^9}, {
   3.956318564468402*^9, 3.956318564809067*^9}, {3.956318641841258*^9, 
   3.956318642149654*^9}, {3.956323882092999*^9, 3.956323882393043*^9}, {
   3.956372173136802*^9, 3.9563721823207603`*^9}, {3.956639281062413*^9, 
   3.9566392817823772`*^9}, {3.9567167251071653`*^9, 3.956716735746251*^9}, {
   3.956718732271803*^9, 3.956718733999569*^9}, {3.956911392596469*^9, 
   3.956911393496668*^9}, {3.95692322969176*^9, 3.956923230590435*^9}, {
   3.956925041892063*^9, 3.9569250430037527`*^9}, {3.956932044827095*^9, 
   3.9569320452192*^9}, {3.956979756632305*^9, 3.956979758666888*^9}, {
   3.957096837053828*^9, 3.957096837433239*^9}, {3.9571644797290297`*^9, 
   3.957164480159668*^9}, {3.957173377125856*^9, 3.957173377448216*^9}, {
   3.957173431134767*^9, 3.957173431924145*^9}, {3.957187819369371*^9, 
   3.957187820521644*^9}, {3.9573475451064596`*^9, 3.957347545488961*^9}, {
   3.957406297522662*^9, 3.9574062998889923`*^9}, {3.957425647255979*^9, 
   3.957425649850953*^9}, {3.957444211943029*^9, 3.9574442123938923`*^9}, {
   3.957453885201867*^9, 3.957453888012232*^9}, {3.957503964351447*^9, 
   3.957503964685713*^9}, {3.957516980008906*^9, 3.957516980584238*^9}, {
   3.968379985209856*^9, 3.968379985792952*^9}, {3.969350396028573*^9, 
   3.969350442925289*^9}, {3.969351153092602*^9, 3.969351156507065*^9}, {
   3.970205793783592*^9, 3.970205798974007*^9}, {3.977548419447773*^9, 
   3.977548421668047*^9}, {3.977810514805805*^9, 3.977810515232205*^9}, {
   3.977810722418968*^9, 3.977810722950159*^9}, {3.977818242883589*^9, 
   3.977818247377096*^9}, {3.9779031015245943`*^9, 3.977903103617503*^9}, {
   3.9779049616965733`*^9, 3.977904965320517*^9}, {3.977906417251651*^9, 
   3.9779064199796963`*^9}, {3.977910644350232*^9, 3.977910647721603*^9}},
 CellLabel->
  "In[1643]:=",ExpressionUUID->"957b98a5-656d-41ef-bb80-df9865ef5098"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
   RowBox[{"unpackX", "[", 
    RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.956924974577572*^9, 3.956924990685905*^9}, {
  3.9569730514801607`*^9, 3.95697305987272*^9}, {3.968380485224249*^9, 
  3.968380485771366*^9}, {3.969350452020769*^9, 3.969350454990789*^9}, {
  3.977903105976184*^9, 3.9779031086909723`*^9}, {3.977904971097764*^9, 
  3.9779049734543133`*^9}, {3.9779064227175007`*^9, 3.97790642507264*^9}, {
  3.977910650193076*^9, 3.9779106535693607`*^9}},
 CellLabel->
  "In[1644]:=",ExpressionUUID->"161a94cb-c55e-419c-9131-75422ec37b18"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute area, enclosed volume and period lattice", "Section",
 CellChangeTimes->{{3.956304204928354*^9, 3.956304206656996*^9}, {
  3.956986114756589*^9, 3.9569861180526743`*^9}, {3.957329080950207*^9, 
  3.957329086340194*^9}},ExpressionUUID->"c0c3e185-47f0-4802-a47e-\
7b458e497350"],

Cell[BoxData[
 RowBox[{
  RowBox[{"area", "[", 
   RowBox[{"X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "r", ",", "ar"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
      RowBox[{"unpackX", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ar", "=", " ", 
      RowBox[{"8", " ", "Pi", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"r", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "phi", "]"}], 
             RowBox[{"Coefficient", "[", 
              RowBox[{"x2", ",", "lambda", ",", "0"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Sin", "[", "phi", "]"}], 
             RowBox[{"Coefficient", "[", 
              RowBox[{"x3", ",", "lambda", ",", "0"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "ar", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQbdn7qJC36q2j32eJFhCt1rmnG0Trxqr0g2jVFy/m
guhTvSULQTSbffl6EF01Z/kmED3ZjWMHiK75/OMAiE57edNEA0h3Ot03A9Fb
kme6XwfSr76Je4Bo3xdr3oVWv3XcM38PmF7HpPUVRG/R4/gGop2LjHZGAekn
Ph5guks28ACI7gjXOAGifRUTboDoSFHlLyA6wv2IWjSQfjDlFJiOurokGkS/
M/wHprdZh8+9CKQVzjnNA9HRBz5cY6h561h68+xNEG1ksPI9iH6asBlMuyyP
SWEE0ndeTE0D0f/MRHNB9IuoY3kgetKrj40g2uenZxOIVjrRXhgNpK+tnQim
k2J21kpPBPlvVT2IvrGyqR1EWzn2g2nN9m99IHpy77YJILpo344v8kD6mnfy
VxANAJiczMM=
  "],
 CellLabel->
  "In[1645]:=",ExpressionUUID->"a0733f90-660c-43d4-aab9-deeca3a188d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"area", "[", 
  RowBox[{"X", ",", "n", ",", "phi"}], "]"}]], "Input",
 CellChangeTimes->{{3.968392394328958*^9, 3.968392397975099*^9}, {
  3.971421816592678*^9, 3.971421820885502*^9}, {3.977549087128916*^9, 
  3.9775490902130623`*^9}},
 CellLabel->
  "In[1646]:=",ExpressionUUID->"554d822b-bf3c-4386-af87-a751ee8a5b1c"],

Cell[BoxData[
 RowBox[{"2.024628984508216`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.977549095875993*^9, 3.9775491670031*^9, 
  3.977559446308468*^9, 3.977561136310541*^9, 3.977809831415958*^9, 
  3.977809958143531*^9, 3.977810010289753*^9, 3.977810829754987*^9, 
  3.977811633516275*^9, 3.977818268650338*^9, 3.9778288704616947`*^9, 
  3.977842236813829*^9, 3.977903885052369*^9, 3.977905002403161*^9, 
  3.977905099389349*^9, 3.9779099424980097`*^9, 3.977910460538453*^9, 
  3.977910678167218*^9},
 CellLabel->
  "Out[1646]=",ExpressionUUID->"087bb5b4-7b7d-406f-a66e-32069c1aa3fb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"volume", "[", 
   RowBox[{"X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "r", ",", "tau", ",", "xx1", ",", "xx2",
       ",", "a1", ",", "a2", ",", "b1", ",", "b2", ",", "K", ",", "vol"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
      RowBox[{"unpackX", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"xx1", "=", 
      RowBox[{
       RowBox[{"r", " ", "x1"}], "/.", 
       RowBox[{"{", 
        RowBox[{"lambda", "\[Rule]", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "tau"}], "]"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"xx2", "=", 
      RowBox[{
       RowBox[{"r", " ", "x2"}], "/.", 
       RowBox[{"{", 
        RowBox[{"lambda", "\[Rule]", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "tau"}], "]"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a1", "=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"xx1", ",", "tau"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"tau", "\[Rule]", "0"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a2", "=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"xx1", ",", "tau", ",", "tau"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"tau", "\[Rule]", "0"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"b1", "=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"xx2", ",", "tau"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"tau", "\[Rule]", "0"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"b2", "=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"xx2", ",", "tau", ",", "tau"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"tau", "\[Rule]", "0"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"K", "=", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "b2"}], "-", 
         RowBox[{"a2", " ", "b1"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vol", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"area", "[", 
          RowBox[{"X", ",", "n", ",", "phi"}], "]"}], "-", 
         RowBox[{"K", " ", "Pi", " ", "I"}]}], ")"}], "/", "3"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "vol", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.968392333231485*^9, 3.9683923794951*^9}, {
  3.9684026127580957`*^9, 3.968402613598456*^9}},
 CellLabel->
  "In[1647]:=",ExpressionUUID->"92023761-6802-4d9a-bd56-e89390866da2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"volume", "[", 
   RowBox[{"X", ",", "n", ",", "phi"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.9683924035536547`*^9, 3.968392406559802*^9}, {
  3.97142182427864*^9, 3.97142182771928*^9}, {3.977549102825047*^9, 
  3.977549105283121*^9}},
 CellLabel->
  "In[1648]:=",ExpressionUUID->"e98344a9-95fd-44ca-869d-6a30dadfd1ac"],

Cell[BoxData[
 RowBox[{"0.301789072091135`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.977549105935534*^9, 3.977549167030184*^9, 
  3.9775594463451853`*^9, 3.977561136342217*^9, 3.977809831447206*^9, 
  3.977809958173299*^9, 3.977810010317368*^9, 3.9778108297887907`*^9, 
  3.977811633550624*^9, 3.97781826868029*^9, 3.977828870493144*^9, 
  3.977842236840391*^9, 3.977903885081894*^9, 3.9779050024814177`*^9, 
  3.977905099429593*^9, 3.977909942525631*^9, 3.977910460568643*^9, 
  3.977910678197125*^9},
 CellLabel->
  "Out[1648]=",ExpressionUUID->"247a9ce0-310b-4320-8a01-4463d0083322"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"trace", "[", "M_", "]"}], ":=", 
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
   RowBox[{"M", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}]], "Input",
 CellLabel->
  "In[1649]:=",ExpressionUUID->"a5403e69-7a7f-4ca1-bb2b-df408c4b571b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inverse", "[", "M_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.956642701933922*^9, 3.956642724589464*^9}},
 CellLabel->
  "In[1650]:=",ExpressionUUID->"be0028ee-ab8f-4178-bc66-c39f8e5f0bbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"adjoint", "[", "M_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.956650977662052*^9, 3.956651014572385*^9}, {
  3.956651158990118*^9, 3.956651181094863*^9}},
 CellLabel->
  "In[1651]:=",ExpressionUUID->"3fac4a4d-4113-4ecb-bca6-46307bfb0b49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm8", "[", 
   RowBox[{"u_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"u", ",", "lambda", ",", "k"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.958028285998143*^9, 3.9580283445702333`*^9}},
 CellLabel->
  "In[1652]:=",ExpressionUUID->"3e3f4826-7130-4c89-93ea-da4068128308"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CC", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "I"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"I", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.957090941755612*^9, 3.957090948046212*^9}},
 CellLabel->
  "In[1653]:=",ExpressionUUID->"03f75658-9d8e-47b2-a074-d0813b8fa5f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "\[ImaginaryI]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0H0s1HEABnDntORSeQnb3RqlnLwlo1w1fkytsqWr0Wounbfy0vXilGHe
Isuo4w5btBw5eVl2SqUppI7QvO1c4vK6WvllnddaNz3f/nj2+fN59tgJRfxI
hoGBgRBJ10mD8pNpKnd5tbkOHrZ2GnsOF0JkmS/hA32EZSsUhlbI38DCe1v0
bTCecda8A16R/ikfhIKALt5nGDSladXCJItNzC9wuWkwm+g1crGF6Hom3HIC
dmbveEaciH3qwkihKe0QL4s4orSNM4TN8ie9xDmf7WwmrKa9gompy/2VRnD4
AvPdOqh7La5aTzRZYW6A/XyVsQnMESfMseCdQJnnTniNyx4itqucYxygdUH0
Xy6U3lYLd8NGR/tEV+ipCMhyg5w8N73b/77KPne4qm077wGNasT2+2DMo0nH
/bDNvzfBm9h9K48HRxNdEw7B7+PhFgLYKTvXFw5nHtrZREFvFl9xCZZq71bc
gFuduA7JUFR2VJ1GdqZ1dKVDfthmTSasFdiG5cDEF5mhufDjgMfjIljx7ZNG
D4utIn/WptLU5SW/WXUaTb0XLDhqYC5DZq2DLnHuoYuQyzjRsAR/F9WPnyqg
qbrGH91iqFxc6UiC8pRgFkdCU7yoaqEtVDFmY4mr0/mlxBqFme5IIU0ZRo+J
5uHQnrfXiYGc+hTi2qhZBnFbeU+GaRFNmdgGmUqkNNXkcN9bWkxTH9pfaafg
rtSwX0TDnvrgODn+P9CjKIQ82VQD0fxrr7IEDldvzCmFNsvzi2aVNOXMUxmZ
Q4niOItoPNNylWgp8VATOcISCysYohzwZcO1m2UqOzjhXjXpA1NKTsb7woiD
oiSi7PSg2g+y1UXW/vDYtGov8R+0k51H
  "],
 CellLabel->
  "Out[1653]=",ExpressionUUID->"f3ff512a-dfab-402b-9fce-549f5e0f7c63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DD", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"I", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "I"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.957090949517743*^9, 3.957090954282291*^9}},
 CellLabel->
  "In[1654]:=",ExpressionUUID->"7156bf0d-ba75-4bf7-9f35-992a28ba780a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0n0s1HEcB/Dz0JIb5VyxuTa3NA/zkKPhqrlf2mXVpqRbTSddHvLQFHKz
Uzi52YrlnE6jlsOQu62sQuU5ueKajl1I8pCV8kvJYcXW+/vHZ699ts/THx+u
JC0y3oLBYEgQXO6ZE8Uymnos4Lc0wVpn74kW+GytXN4G7avi2e1wIFOj6YSW
vg4bXVDhFc3qgStp6/eM8D6t53+Ezaax9klY7bvV6jPseDlcSFSlJD0nesTE
safIHq3bU2L4vyc+Fjk01Zu+r4A4ruOmWkJl0aNBojB4l4sVPD0cJCK6Vryv
sSZ5hnXfJlJHSWs3Q3b3qtUWODKkt7GFUVPSBSacNJfv3Q1XOlyGiX0cn2R3
eMOcuO4B3wk+SLwgQ+aW5QuNO4UFfpAn3LNBfCCqM/hDNb/7XAAUMLPcguCi
aMYzGL7absgMIXPzCm/yYYS/X+YBmCeMc4yB8vCzhgvw2yrXOQHKxiLrk+Ch
0NvVUnjU7OEug/OtR0y5MHG2R59H+oO3jcrJHRxurAIOFReIi2BXRGBjGbmz
bnx0A65+jf/58BpNHWkJmzPl0pSm9Y/nKKzsL3dagt58nngZSt9G6MyQQWs/
nSyhqdfX6TdXYYN6rScbpnwRMTmlNPXdu17iCpXauRTiYEBJBTEhhrV0WElT
03UTaYvQfb43gxgr1uYQ7eWsfOKthYF8uzKa+vvjuF2piqZa9ZUhqjv4g6z2
yRm4X3z+N7FtSitK1dCU9V3nBiVc4M3qiJxThmY1HBLZKSqgrOPXskMNTa3b
6K1ZkH3xGJOY3vjiCtE2OdBEbGhSO+6A9gqjwAVGjVX1c6HlXO10KFRER14S
QJ3N5WzicqfRdBCOxKmcwqBjk55H/A+kApuL
  "],
 CellLabel->
  "Out[1654]=",ExpressionUUID->"881102cd-6459-4bf7-8856-e5cd4e748651"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"monodromy", "[", 
   RowBox[{"kk_", ",", "X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "t", ",", "x1", ",", "x2", ",", "x3", ",", "r", ",", "P", ",", "Q", ",", 
      "M1", ",", "M2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"t", "=", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "kk"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "r"}], "}"}], "=", 
      RowBox[{"unpackX", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Computing P...\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"P", "=", 
      RowBox[{
       RowBox[{"unpackY", "[", 
        RowBox[{
         RowBox[{"RK", "[", 
          RowBox[{
          "t", ",", "X", ",", "0", ",", "1", ",", "nb", ",", "n", ",", 
           "phi"}], "]"}], ",", "n"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Computing Q...\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Q", "=", 
      RowBox[{
       RowBox[{"unpackY", "[", 
        RowBox[{
         RowBox[{"RK", "[", 
          RowBox[{
          "t", ",", "X", ",", "0", ",", "I", ",", "nb", ",", "n", ",", 
           "phi"}], "]"}], ",", "n"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"M1", "=", 
      RowBox[{"truncate", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"-", 
          RowBox[{"P", ".", "CC", ".", 
           RowBox[{"inverse", "[", "P", "]"}], ".", "DD", ".", "Q", ".", "CC",
            ".", "DD", ".", 
           RowBox[{"inverse", "[", "Q", "]"}]}]}], "]"}], ",", "n"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"M2", "=", 
      RowBox[{"truncate", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"Q", ".", "DD", ".", "CC", ".", 
          RowBox[{"inverse", "[", "Q", "]"}], ".", "P", ".", "CC", ".", 
          RowBox[{"inverse", "[", "P", "]"}], ".", "DD"}], "]"}], ",", "n"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"M1", ",", "M2"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0V1IU2EAxvGTFZWtMILMT5xYiYMw2EJUjk0wh7mK6VJrRVNaLhYaMfCr
mxK1MWdjoyIy53LT0EUdx9qabLGC2GrUoZWr/NjFNAwGEiZqXvQ+5+Lhd/fc
/PmNLbIrSRRFFZDBwZLVWn1nQtzmvKiAuv0xfj8xd05WAAtvCI/BDsYkgm0t
Hho+tOrL4IM/FilMueZtgtO9rA6uCPn9UBu8YIalUzfvQ/q7mTYQf5tsnHdT
f1mgZIR6ClXs/JEB4nH5BqfHVeGHmh9MGEY/vKHuESljTxLMDuQdgtuUzYfh
mqjaP06U6YcCMK7e8x4Ki0Scn/uyMieIVebUfEixUsVL4tm0zMuw62/IxhDd
gogdLjeMhKGrKfQFvq7cEYVjb3UxOLp9oHCSGIyynBHBi15TV0K8TxnjPP2M
Z4DdxuxhePCAehYuOirisLPZHT93i/x9vb4JUxbKd9cRBWXLaVB11JUDfbd3
8eH5J+0N8HnEq4KNjiwNZCyPOQWfpHcgby7RA0P/xC5oZdReGOj7ZqsxJMTp
yuAruCnPmIKD2jofLJ5Jl9QSH+WxVbDct7c7w0h6LFk5AzMbQ9C5tNMCi3yz
Nti6Ttth/SnPJIwPy5xwrXJhSw5R59dshdMdY8nw5CUpD777aVbBM9XBq/BE
Lv0RahclYfgfDmRdJQ==
  "],
 CellLabel->
  "In[1655]:=",ExpressionUUID->"f45ad554-e4c6-4121-9b07-4389667f442a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"M1", ",", "M2"}], "}"}], "=", 
    RowBox[{"monodromy", "[", 
     RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.977549234244235*^9, 3.977549239458931*^9}, {
  3.977550521686306*^9, 3.977550526885404*^9}, {3.977561208199398*^9, 
  3.97756121078097*^9}},
 CellLabel->
  "In[1656]:=",ExpressionUUID->"961c58d9-0ce5-4caa-b300-5f72833e0358"],

Cell[BoxData[
 RowBox[{
  RowBox[{"period", "[", "ML_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"T", ",", "TT"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"T", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "I", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"ML", ",", "lambda"}], "]"}], ".", 
         RowBox[{"inverse", "[", "ML", "]"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"lambda", "\[Rule]", "1"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TT", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "TT", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.968403413821604*^9, 3.9684034420261188`*^9}, {
  3.977550877792633*^9, 3.9775509149124327`*^9}, {3.977550996338663*^9, 
  3.977551038360464*^9}, {3.977551414442428*^9, 3.9775514170230827`*^9}},
 CellLabel->
  "In[1657]:=",ExpressionUUID->"5b32a92c-909b-48c8-b9c5-50d02afeebe0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"period", "[", 
   RowBox[{"M2", ".", "M1", ".", "M1", ".", "M1", ".", "M1", ".", "M1"}], 
   "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9775555110530577`*^9, 3.9775555605937567`*^9}, {
  3.977561213821419*^9, 3.977561216482697*^9}},
 CellLabel->
  "In[1658]:=",ExpressionUUID->"077ae92c-54d3-49d0-b1c5-90f0d5ac4684"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lattice", "[", 
   RowBox[{"kk_", ",", "X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"M1", ",", "M2", ",", "T1", ",", "T2"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"M1", ",", "M2"}], "}"}], "=", 
      RowBox[{"monodromy", "[", 
       RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"kk", "\[Equal]", "3"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"T1", "=", 
         RowBox[{"period", "[", 
          RowBox[{"M1", ".", "M2", ".", "M2"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"T2", "=", 
         RowBox[{"period", "[", 
          RowBox[{"M1", ".", "M2", ".", "M1"}], "]"}]}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"kk", "\[Equal]", "4"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"T1", "=", 
         RowBox[{"period", "[", 
          RowBox[{"M1", ".", "M2", ".", "M2", ".", "M2"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"T2", "=", 
         RowBox[{"period", "[", 
          RowBox[{"M2", ".", "M2", ".", "M2", ".", "M1"}], "]"}]}], ";"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"kk", "\[Equal]", "6"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"T1", "=", 
         RowBox[{"period", "[", 
          RowBox[{
          "M1", ".", "M2", ".", "M2", ".", "M2", ".", "M2", ".", "M2"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"T2", "=", 
         RowBox[{"period", "[", 
          RowBox[{
          "M1", ".", "M2", ".", "M1", ".", "M1", ".", "M1", ".", "M1"}], 
          "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"T1", ",", "T2"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.957169935518353*^9, 3.957170073539934*^9}, {
  3.957170150844242*^9, 3.957170179463233*^9}, {3.968392916955509*^9, 
  3.968392962783311*^9}, {3.968401535053096*^9, 3.968401573950541*^9}, {
  3.968402002661777*^9, 3.96840204953199*^9}, {3.9684022575630407`*^9, 
  3.968402262525962*^9}, {3.968403448215303*^9, 3.968403470416488*^9}, {
  3.977551232944528*^9, 3.977551246723085*^9}, {3.977551329841443*^9, 
  3.977551335563465*^9}},
 CellLabel->
  "In[1659]:=",ExpressionUUID->"4f02fd2b-a324-4d05-9119-bf43c4b5cee2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"T1", ",", "T2"}], "}"}], "=", 
   RowBox[{"lattice", "[", 
    RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.977555168569017*^9, 3.977555207880665*^9}, {
  3.977805554656736*^9, 3.9778055573698387`*^9}},
 CellLabel->
  "In[1660]:=",ExpressionUUID->"636c16d8-4ebc-4022-99b2-4ff8e046fba6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm2", "[", "X_", "]"}], ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.9775612675903053`*^9},
 CellLabel->
  "In[1661]:=",ExpressionUUID->"a8cdd843-a596-48c8-affb-eef3c0fd85bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scal2", "[", 
   RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    RowBox[{"Y", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{"Y", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"[", "3", "]"}], "]"}], 
    RowBox[{"Y", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9571553362354517`*^9, 3.957155337752213*^9}, {
  3.957155632903122*^9, 3.957155660450037*^9}},
 CellLabel->
  "In[1662]:=",ExpressionUUID->"55da3ad5-d475-4391-ba4d-7a42d0066772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"angle", "[", 
   RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"180", "/", "Pi"}], " ", 
   RowBox[{"ArcCos", "[", 
    RowBox[{
     RowBox[{"scal2", "[", 
      RowBox[{"X", ",", "Y"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"norm2", "[", "X", "]"}], 
       RowBox[{"norm2", "[", "Y", "]"}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.957155664343485*^9, 3.957155718459848*^9}},
 CellLabel->
  "In[1663]:=",ExpressionUUID->"73bf6ccd-fa14-41a8-90b8-6424be52b91c"],

Cell["\<\
T1 and T2 are scaled to have length 1 to compute normalized area and volume\
\>", "Text",
 CellChangeTimes->{{3.957422933038233*^9, 
  3.957422956113339*^9}},ExpressionUUID->"6f795142-fc66-47b0-9707-\
2487b1158804"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normalized", "[", 
   RowBox[{"kk_", ",", "X_", ",", "n_", ",", "phi_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "ar", ",", "vol", ",", "T1", ",", "T2", ",", "normalizedarea", ",", 
      "normalizedvolume"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ar", "=", 
      RowBox[{"area", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vol", "=", 
      RowBox[{"volume", "[", 
       RowBox[{"X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"T1", ",", "T2"}], "}"}], "=", 
      RowBox[{"lattice", "[", 
       RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"normalizedarea", "=", 
      RowBox[{
       RowBox[{"Re", "[", "ar", "]"}], "/", 
       RowBox[{
        RowBox[{"norm2", "[", "T1", "]"}], "^", "2"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"normalizedvolume", "=", 
      RowBox[{
       RowBox[{"Re", "[", "vol", "]"}], "/", 
       RowBox[{
        RowBox[{"norm2", "[", "T1", "]"}], "^", "3"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<k=\>\"", ",", "kk", ",", "\"\<  phi=\>\"", ",", " ", 
       RowBox[{"NumberForm", "[", 
        RowBox[{"phi", ",", "10"}], "]"}], ",", "\"\<  n=\>\"", ",", "n", ",",
        "  ", "\"\<  area=\>\"", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"Re", "[", "ar", "]"}], ",", "10"}], "]"}], ",", 
       "\"\<  volume=\>\"", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"Re", "[", "vol", "]"}], ",", "10"}], "]"}], ",", 
       "\"\<  |T1|=\>\"", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"norm2", "[", "T1", "]"}], ",", "10"}], "]"}], ",", 
       "\"\<  |T2|=\>\"", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"norm2", "[", "T2", "]"}], ",", "10"}], "]"}], ",", 
       "\"\<  angle=\>\"", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"angle", "[", 
          RowBox[{"T1", ",", "T2"}], "]"}], ",", "10"}], "]"}], ",", 
       "\"\< normalized area=\>\"", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{"normalizedarea", ",", "10"}], "]"}], ",", 
       "\"\<  normalized volume=\>\"", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{"normalizedvolume", ",", "10"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"normalizedvolume", ",", "normalizedarea"}], "}"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9571568842936087`*^9, 3.957156889471493*^9}, {
   3.9571665254185753`*^9, 3.957166673627349*^9}, {3.957166858125879*^9, 
   3.957166891316328*^9}, {3.9571734717131166`*^9, 3.95717352095722*^9}, {
   3.957178933552879*^9, 3.957178946207635*^9}, {3.957327315098865*^9, 
   3.957327336814935*^9}, {3.957327406653078*^9, 3.957327529603523*^9}, 
   3.957327610784391*^9, {3.957328061768588*^9, 3.957328112434523*^9}, {
   3.957422567618951*^9, 3.9574227537713637`*^9}, {3.957422787039246*^9, 
   3.957422787705887*^9}, 3.957422850615396*^9, {3.957422886721016*^9, 
   3.957422902287763*^9}, {3.968393083397359*^9, 3.9683930939900217`*^9}, {
   3.968393148730598*^9, 3.968393274263304*^9}, {3.9683948791034746`*^9, 
   3.968394898703914*^9}, {3.968402100347966*^9, 3.968402101293705*^9}, {
   3.968402135339492*^9, 3.968402182281343*^9}, {3.9694181789217157`*^9, 
   3.969418185154181*^9}, {3.977809920472494*^9, 3.977809923508544*^9}, {
   3.977810000021927*^9, 3.9778100027684927`*^9}},
 CellLabel->
  "In[1664]:=",ExpressionUUID->"9e439cf1-485e-4837-a53d-1f7890f8bda4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"normalized", "[", 
   RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.957327659377384*^9, 3.957327727115699*^9}, {
  3.95732777571324*^9, 3.9573277759726076`*^9}, {3.957328116452318*^9, 
  3.957328123767089*^9}, {3.957422772390086*^9, 3.957422789783239*^9}, {
  3.957422897298871*^9, 3.957422897520092*^9}, {3.968393292925967*^9, 
  3.968393297370356*^9}, {3.968394903009835*^9, 3.968394904515223*^9}, {
  3.969350593080122*^9, 3.969350596271326*^9}, {3.977549161646525*^9, 
  3.977549164194481*^9}, {3.977818263582625*^9, 3.977818266089305*^9}, {
  3.977903891788879*^9, 3.977903894403747*^9}, {3.9779049971057653`*^9, 
  3.977905000013541*^9}, {3.9779054803221073`*^9, 3.9779054830862207`*^9}, {
  3.977910685659894*^9, 3.977910688037142*^9}},
 CellLabel->
  "In[1666]:=",ExpressionUUID->"82cb4373-e2ab-4911-b8bd-6bc9881b1ab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Run experiment", "Section",
 CellChangeTimes->{{3.968998480449506*^9, 
  3.968998521286773*^9}},ExpressionUUID->"b18b75ea-c375-486b-b073-\
f363209c4bb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"philist", "=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "t"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Pi", "/", "4"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10", "+", " ", 
           RowBox[{"2", 
            RowBox[{"k", "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"10", "+", " ", 
           RowBox[{"k", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "21"}], "}"}]}], "]"}]}], "]"}], "//", 
   "N"}]}]], "Input",
 CellChangeTimes->{{3.96899852498377*^9, 3.9689985614118853`*^9}, {
  3.969350712493166*^9, 3.969350716633921*^9}, {3.969440216907093*^9, 
  3.969440327749787*^9}, {3.9696134537862263`*^9, 3.969613510236637*^9}, {
  3.969613559848938*^9, 3.969613699028109*^9}, {3.96961377268921*^9, 
  3.969613835958705*^9}, {3.969614432753983*^9, 3.969614444998187*^9}, {
  3.96961447593192*^9, 3.969614569580587*^9}, {3.969614600491432*^9, 
  3.969614639833748*^9}, {3.969614696793433*^9, 3.969614697062789*^9}},
 CellLabel->
  "In[487]:=",ExpressionUUID->"6e7f9395-0c79-4ba0-8751-943ffbd28214"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7853981633974483`", ",", "0.8567979964335799`", ",", 
   "0.9585637001758422`", ",", "1.0539561809801716`", ",", 
   "1.1344640137963142`", ",", "1.1999816148643268`", ",", 
   "1.2527819442533195`", ",", "1.295413779073038`", ",", 
   "1.3300790909051157`", ",", "1.3585265529036945`", ",", 
   "1.3821020042336103`", ",", "1.4018312611955068`", ",", 
   "1.418496529975232`", ",", "1.4326974621633888`", ",", 
   "1.4448973475176197`", ",", "1.4554573085636642`", ",", 
   "1.4646614398492954`", ",", "1.4727353018093572`", ",", 
   "1.4798595891271304`", ",", "1.4861803012953076`", ",", 
   "1.49181637024245`", ",", "1.4968654288695218`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.969613836607283*^9, 3.969614447038025*^9, {3.9696144802110023`*^9, 
   3.969614569932697*^9}, {3.969614605129736*^9, 3.9696146400250196`*^9}, {
   3.969614697325786*^9, 3.969614709049385*^9}, 3.970205802605852*^9, 
   3.971260876944407*^9, 3.971421942116269*^9, 3.9714220911410427`*^9, 
   3.977470653276985*^9, 3.97755959381384*^9},
 CellLabel->
  "Out[487]=",ExpressionUUID->"aad11ff9-f1a3-4838-99bc-53933ef932d8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"run", "[", 
   RowBox[{"philist_", ",", "kk_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "phi", ",", "X", ",", "result", ",", "resultlist"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"resultlist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"X", "=", 
      RowBox[{"X0", "[", 
       RowBox[{"n", ",", 
        RowBox[{"philist", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"phi", "=", 
         RowBox[{"philist", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<phi=\>\"", ",", "phi"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"X", "=", 
         RowBox[{"newton", "[", 
          RowBox[{"kk", ",", "X", ",", "n", ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}], ",", "phi"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<X=\>\"", ",", "X"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"normalized", "[", 
          RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<normalized volume and area:\>\"", ",", "result"}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"resultlist", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"resultlist", ",", "result"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "resultlist", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "philist", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "resultlist", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.968998576135376*^9, 3.968998662116422*^9}, {
  3.96899876039952*^9, 3.968998806089448*^9}, {3.968998856692739*^9, 
  3.968998909593139*^9}, {3.968998956143972*^9, 3.968999250071106*^9}, {
  3.9689992878612432`*^9, 3.968999288814499*^9}, {3.969007460485003*^9, 
  3.969007482887114*^9}, {3.969350247071961*^9, 3.969350249957629*^9}, {
  3.96935034275247*^9, 3.969350352421674*^9}, {3.969350798095672*^9, 
  3.969350800839714*^9}, {3.969350940197087*^9, 3.969351009612908*^9}, {
  3.9693510923213377`*^9, 3.969351093067451*^9}, {3.969351425125883*^9, 
  3.969351426137399*^9}, {3.9693515672364616`*^9, 3.969351568762769*^9}, {
  3.969352265634559*^9, 3.969352356081999*^9}, {3.969528041639434*^9, 
  3.969528052401932*^9}, {3.969528132755562*^9, 3.9695281333327923`*^9}, {
  3.969688385904103*^9, 3.969688407847082*^9}, {3.9702821401608143`*^9, 
  3.970282140642663*^9}},
 CellLabel->
  "In[488]:=",ExpressionUUID->"c30cd38f-61d9-4c31-835f-f80a3011f25f"],

Cell[CellGroupData[{

Cell["Results for k=3", "Subsection",
 CellChangeTimes->{{3.970205728866076*^9, 
  3.97020573233768*^9}},ExpressionUUID->"2e979e6a-6c2c-4c58-aaaa-\
5956ee6a651a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kk", "=", "3"}]], "Input",
 CellChangeTimes->{{3.977904415960718*^9, 3.977904416605904*^9}},
 CellLabel->
  "In[881]:=",ExpressionUUID->"483ff864-31a8-4214-8a76-d91b73c4a567"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.9779044177608*^9},
 CellLabel->
  "Out[881]=",ExpressionUUID->"77278379-7441-403a-b8b1-af22070a634c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"result", "=", 
   RowBox[{"run", "[", 
    RowBox[{"philist", ",", "3", ",", "10"}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.968998722539058*^9, 3.968998757977092*^9}, {
   3.968999105675958*^9, 3.968999125049458*^9}, {3.968999213088676*^9, 
   3.968999229780158*^9}, {3.968999261571671*^9, 3.968999267302745*^9}, 
   3.9693514331479893`*^9, {3.9696883344017763`*^9, 3.9696883381539593`*^9}, {
   3.969688415326702*^9, 3.969688415860717*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"75d23350-00f4-4853-9e48-f655e9fd912c"],

Cell["Here is the output of the previous computation:", "Text",
 CellChangeTimes->{{3.969688216133066*^9, 3.969688239002673*^9}, {
  3.977903830653904*^9, 
  3.9779038324229794`*^9}},ExpressionUUID->"94069ca7-36d0-46b5-a688-\
86253a8342e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"result", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.09770297389420644`", ",", "1.2385522460117742`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.10635284881706039`", ",", "1.283613211010621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12011117433027906`", ",", "1.3496185704970685`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.13488647898299821`", ",", "1.4138840229030991`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.14918134271766617`", ",", "1.47048057035749`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1624092855752748`", ",", "1.5185686852254174`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17439623741852822`", ",", "1.5589452062247373`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.18515236600948531`", ",", "1.592791741413607`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19476441350356305`", ",", "1.6212486557103345`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.2033451224014574`", ",", "1.6452936006208447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21101004059540063`", ",", "1.6657277034768445`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.21786750481976594`", ",", "1.6831958943521712`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.22401493599680566`", ",", "1.6982145793332872`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.22953809663233368`", ",", "1.711197557901897`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23451166901027184`", ",", "1.7224776944368423`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.2390003532258996`", ",", "1.7323242136123551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24306010121010868`", ",", "1.7409562246247066`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.2467393108219183`", ",", "1.7485532125667613`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2500799073415748`", ",", "1.755263165093884`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25311829012122505`", ",", "1.7612088806642054`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.255886145815518`", ",", "1.7664928854917508`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2584111397800345`", ",", "1.771201286246097`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.969669442070833*^9, 3.969669463274571*^9}, {
  3.96968834351814*^9, 3.9696883455132003`*^9}, {3.969688418491139*^9, 
  3.9696884189210997`*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"523c61ef-42fb-4af9-9950-608222ddec4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot1", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"result", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "result", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotJoined", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.969669417590488*^9, {3.969669564032558*^9, 3.96966956458097*^9}, {
   3.969688354320982*^9, 3.969688355833465*^9}, 3.969688425348831*^9, {
   3.97142198699107*^9, 3.971421989115402*^9}},
 CellLabel->
  "In[491]:=",ExpressionUUID->"22f6921a-850a-4b3c-9e1c-f60c99b1cee9"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAl/mY5Q8DuT9tIPAoHNHzP/51gbfw
Obs/DxGgAa6J9D/X+KEdm7++PzO/ZaQJmPU/6Mjzy/VDwT+nSmvaRJ/2P72n
Es5fGMM/6mtxohaH9z9gZw7V08nEP75dfK0OTPg/IgchrJ1Sxj8M3E+HcPH4
P17VZJ4Ss8c/hF1rMRN8+T/+ETZRCu7IP4xbL26i8Pk/3PdBhTYHyj/6wO9h
H1P6P3wQvoNgAss/dZanF9Km+j8t8AcYFePLP5MQcNFe7vo//P31e4WszD/Y
Ov0M4yv7PzdpHB2BYc0/fvDCsBBh+z+r+XZ2egTOP6ohW8VEj/s/UzlrRpCX
zj8yiziYmbf7P4R21OiXHM8/7n0I6vTa+z9iEU9bJ5XPP76j9O4S+vs/Ms3a
J08B0D8VOh/UjhX8PznEhQ4XM9A/XAr+XOkt/D+dvPFIcGDQPyHcPAuOQ/w/
0r+R4M6J0D9C9vAo11b8P2BRtUY=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.0943548871049186, 1.2089606326654232`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.0943548871049186, 0.2584111397800345}, {1.2089606326654232`, 
   1.771201286246097}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.969669467056728*^9, 3.9696695653014297`*^9, 3.96968835638334*^9, 
   3.9696884264053693`*^9, 3.970205802733684*^9, 3.971260877310734*^9, {
   3.971417366653833*^9, 3.971417383812361*^9}, {3.97142151513488*^9, 
   3.971421531994544*^9}, 3.97142194258139*^9, {3.971421982518393*^9, 
   3.971421989931136*^9}, 3.971422091247807*^9, 3.97755959398015*^9},
 CellLabel->
  "Out[491]=",ExpressionUUID->"a73a5599-e6b1-4503-bee7-f97dbe5a5dda"]
}, Open  ]],

Cell["Plot the isoperimetric profile of spheres/cylinders/planes", "Text",
 CellChangeTimes->{{3.969688274383106*^9, 3.9696882927050753`*^9}, {
  3.9696885023074*^9, 
  3.9696885025738707`*^9}},ExpressionUUID->"84be2a35-c5f2-4240-9ec1-\
c9de5d9c4483"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SCPprofile", "[", "v_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"v", "<", 
        RowBox[{"4", " ", 
         RowBox[{"Pi", "/", "81"}]}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"36", " ", "Pi", " ", 
           RowBox[{"v", "^", "2"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"v", "<", 
        RowBox[{"3", "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "Pi"}], ")"}]}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Pi", " ", "v"}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"Sqrt", "[", "3", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.971421166412993*^9, 3.971421180568709*^9}},
 CellLabel->
  "In[594]:=",ExpressionUUID->"347f2925-a05f-4682-a61d-cc087ba162e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"SCPprofile", "[", "v", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "0.09765068856", ",", "0.25610914865376394"}], "}"}], 
    ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", "0"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.971421183376656*^9, 3.971421185383657*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"4842ebcb-7cab-44dd-96be-6c3343e1d387"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxF0Xk0lYkbB3BLg1FDQ5bsismSIpmRTr6WwaiUg/xUKi1XirGMRFosyVpN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       "]]},
     Annotation[#, "Charting`Private`Tag$260120#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.09765068856, 1.0254968736621508`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.09765068856, 0.25610914865376394`}, {1.0254968736621508`, 
   1.7320508075688772`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.969669539705859*^9, 3.970205802778016*^9, 3.971260877606502*^9, {
   3.9714173700288973`*^9, 3.9714173877275968`*^9}, 3.971421440436345*^9, {
   3.971421507818496*^9, 3.97142152298191*^9}, 3.9714219429447813`*^9, {
   3.971422016126923*^9, 3.971422040350427*^9}, 3.971422091317596*^9, 
   3.977559594090308*^9},
 CellLabel->
  "Out[493]=",ExpressionUUID->"9bc47399-2011-4fc0-8339-0b4ee4e578ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plot1", ",", "plot2", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.8", ",", "1.740"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[494]:=",ExpressionUUID->"0a3495e7-b7d8-4d90-b6dd-4e4729c26e73"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAl/mY5Q8DuT9tIPAoHNHzP/51gbfw
Obs/DxGgAa6J9D/X+KEdm7++PzO/ZaQJmPU/6Mjzy/VDwT+nSmvaRJ/2P72n
Es5fGMM/6mtxohaH9z9gZw7V08nEP75dfK0OTPg/IgchrJ1Sxj8M3E+HcPH4
P17VZJ4Ss8c/hF1rMRN8+T/+ETZRCu7IP4xbL26i8Pk/3PdBhTYHyj/6wO9h
H1P6P3wQvoNgAss/dZanF9Km+j8t8AcYFePLP5MQcNFe7vo//P31e4WszD/Y
Ov0M4yv7PzdpHB2BYc0/fvDCsBBh+z+r+XZ2egTOP6ohW8VEj/s/UzlrRpCX
zj8yiziYmbf7P4R21OiXHM8/7n0I6vTa+z9iEU9bJ5XPP76j9O4S+vs/Ms3a
J08B0D8VOh/UjhX8PznEhQ4XM9A/XAr+XOkt/D+dvPFIcGDQPyHcPAuOQ/w/
0r+R4M6J0D9C9vAo11b8P2BRtUY=
       "]]}}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF0Xk0lYkbB3BLg1FDQ5bsismSIpmRTr6WwaiUg/xUKi1XirGMRFosyVpN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        "]]},
      Annotation[#, "Charting`Private`Tag$260120#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.0943548871049186, 1.2089606326654232`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{0.8, 1.74},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.969669555576*^9, 3.9696695707014527`*^9}, 
   3.970205802790408*^9, 3.971260877622685*^9, {3.971417372657372*^9, 
   3.9714173899509068`*^9}, {3.97142151061858*^9, 3.971421536237759*^9}, 
   3.971421943164372*^9, {3.971421993392303*^9, 3.971422042957033*^9}, 
   3.9714220913319283`*^9, 3.977559594103835*^9},
 CellLabel->
  "Out[494]=",ExpressionUUID->"b811fcd1-58eb-4820-8869-0c57a7e70796"]
}, Open  ]],

Cell["\<\
Zoom in the interesting region where Lawson wins over cylinders/planes\
\>", "Text",
 CellChangeTimes->{{3.969688441941324*^9, 3.969688487787366*^9}, {
  3.971422025113404*^9, 
  3.971422026634175*^9}},ExpressionUUID->"fa0addf9-7423-4164-a4de-\
4562b5886c62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plot1", ",", "plot2", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.237", ",", "0.241"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.726", ",", "1.734"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.969687700281163*^9, 3.969687751395567*^9}, {
  3.969687835181302*^9, 3.969687838951236*^9}, {3.9696879350277147`*^9, 
  3.969687937655994*^9}, {3.9696879813753242`*^9, 3.969688039343039*^9}, {
  3.969688156619064*^9, 3.969688176292873*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"33e741a4-eaac-4824-b0c4-721d26965839"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAl/mY5Q8DuT9tIPAoHNHzP/51gbfw
Obs/DxGgAa6J9D/X+KEdm7++PzO/ZaQJmPU/6Mjzy/VDwT+nSmvaRJ/2P72n
Es5fGMM/6mtxohaH9z9gZw7V08nEP75dfK0OTPg/IgchrJ1Sxj8M3E+HcPH4
P17VZJ4Ss8c/hF1rMRN8+T/+ETZRCu7IP4xbL26i8Pk/3PdBhTYHyj/6wO9h
H1P6P3wQvoNgAss/dZanF9Km+j8t8AcYFePLP5MQcNFe7vo//P31e4WszD/Y
Ov0M4yv7PzdpHB2BYc0/fvDCsBBh+z+r+XZ2egTOP6ohW8VEj/s/UzlrRpCX
zj8yiziYmbf7P4R21OiXHM8/7n0I6vTa+z9iEU9bJ5XPP76j9O4S+vs/Ms3a
J08B0D8VOh/UjhX8PznEhQ4XM9A/XAr+XOkt/D+dvPFIcGDQPyHcPAuOQ/w/
0r+R4M6J0D9C9vAo11b8P2BRtUY=
       "]]}}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF0Xk0lYkbB3BLg1FDQ5bsismSIpmRTr6WwaiUg/xUKi1XirGMRFosyVpN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        "]]},
      Annotation[#, "Charting`Private`Tag$260120#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.0943548871049186, 1.2089606326654232`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImageSize->Automatic,
  ImageSizeRaw->Automatic,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.237, 0.241}, {1.726, 1.734}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.969688176625079*^9, 3.970205802806828*^9, 
  3.9712608776455507`*^9, 3.971417392167987*^9, 3.971421539595826*^9, 
  3.9714219431953983`*^9, 3.971422028856376*^9, 3.9714220913570623`*^9, 
  3.97755959412092*^9},
 CellLabel->
  "Out[495]=",ExpressionUUID->"02e616e6-2290-4d07-95fe-bb70dec04041"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Critical volume V=3/(4 Pi)", "Subsection",
 CellChangeTimes->{{3.977903416708757*^9, 
  3.977903424222864*^9}},ExpressionUUID->"95cd6ab1-1a45-4ade-8425-\
379482afc061"],

Cell["\<\
Find the value of phi such that enclosed volume equals the critical volume \
3/(4 Pi) (transition from cylinder to plane). \
\>", "Text",
 CellChangeTimes->{{3.977833044634305*^9, 
  3.977833087091329*^9}},ExpressionUUID->"1292455e-2ace-4bd7-b4a0-\
ac00fbc5d319"],

Cell[BoxData[
 RowBox[{
  RowBox[{"func", "[", 
   RowBox[{"phi_", ",", "kk_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "V"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"X", "=", 
      RowBox[{"newton", "[", 
       RowBox[{"kk", ",", "X", ",", "n", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", ",", "A"}], "}"}], "=", 
      RowBox[{"normalized", "[", 
       RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"V", "-", 
       RowBox[{"3", "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "Pi"}], ")"}]}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.9778329098831873`*^9, {3.977833018551366*^9, 3.977833033184677*^9}, 
   3.977833108684106*^9, 
   3.977903467289689*^9},ExpressionUUID->"dba73b05-d6dc-492b-a6db-\
7e9f370d67c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dichotomy", "[", 
    RowBox[{"a_", ",", "b_", ",", "func_", ",", "precision_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "phi1", ",", "phi2", ",", "phi3", ",", "res1", ",", "res2", ",", 
       "res3"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"phi1", "=", "a"}], ";", "\[IndentingNewLine]", 
      RowBox[{"phi2", "=", "b"}], ";", "\[IndentingNewLine]", 
      RowBox[{"res1", "=", 
       RowBox[{"func", "[", 
        RowBox[{"phi1", ",", "kk", ",", "n"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<-->\>\"", ",", "res1"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res2", "=", 
       RowBox[{"func", "[", 
        RowBox[{"phi2", ",", "kk", ",", "n"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<-->\>\"", ",", "res2"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"res1", " ", "res2"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Unable to start dichotomy\>\"", "]"}], 
         ";", 
         RowBox[{"Return", "[", "0", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"phi2", "-", "phi1"}], "]"}], ">", "precision"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"phi3", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"phi1", "+", "phi2"}], ")"}], "/", "2"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"res3", "=", 
          RowBox[{"func", "[", 
           RowBox[{"phi3", ",", "kk", ",", "n"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<-->\>\"", ",", "res3"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"res1", " ", "res3"}], "<", "0"}], ",", 
           RowBox[{
            RowBox[{"phi2", "=", "phi3"}], ";", 
            RowBox[{"res2", "=", "res3"}]}], ",", 
           RowBox[{
            RowBox[{"phi1", "=", "phi3"}], ";", 
            RowBox[{"res1", "=", "res3"}]}]}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "phi1", "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9778168782341022`*^9, 3.977817339068109*^9}, {
  3.977817403799336*^9, 3.977817490901391*^9}, {3.977817564000113*^9, 
  3.977817566627728*^9}, {3.977817671599881*^9, 3.977817676204341*^9}, {
  3.97781814997427*^9, 3.9778181896857767`*^9}, {3.977818616873601*^9, 
  3.977818619361064*^9}, {3.9778187184959373`*^9, 3.977818742167138*^9}, {
  3.977832821295712*^9, 3.977832823274466*^9}, {3.977833269022328*^9, 
  3.977833307897141*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"018b6134-6619-4b27-a5f7-7fae854dbb0c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"dichotomy", "[", 
   RowBox[{"1.454", ",", "1.456", ",", "func", ",", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.977833115003635*^9, 3.977833118595646*^9}, {
   3.977833359913528*^9, 3.9778333611333513`*^9}, {3.977838918529139*^9, 
   3.977838921390107*^9}, 
   3.977903471600078*^9},ExpressionUUID->"41e8c8c1-1ab5-41c4-8ea1-\
ebe20c0000ca"],

Cell["\<\
Output of the previous computation:
phi=1.454838491
normalized area=1.731745356
 normalized volume=0.2387324146\
\>", "Text",
 CellChangeTimes->{{3.9778388395460987`*^9, 
  3.977838883692893*^9}},ExpressionUUID->"abc909a9-328d-458b-8578-\
9438b12ac64d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"3", "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", "Pi"}], ")"}]}], "//", "N"}]], "Input",
 CellLabel->
  "In[513]:=",ExpressionUUID->"a7553329-6a48-4076-836c-c2e1b9ec6ab9"],

Cell[BoxData["0.238732414637843`"], "Output",
 CellChangeTimes->{3.977838906874693*^9},
 CellLabel->
  "Out[513]=",ExpressionUUID->"a1be034f-5673-462c-a24e-ac1f35a5edbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", "3.", "]"}]], "Input",
 CellChangeTimes->{{3.977907201861867*^9, 3.977907203781329*^9}},
 CellLabel->
  "In[1363]:=",ExpressionUUID->"cc81429b-70b0-46f3-8c83-b4abd62fd9ef"],

Cell[BoxData["1.7320508075688772`"], "Output",
 CellChangeTimes->{3.977907204279101*^9},
 CellLabel->
  "Out[1363]=",ExpressionUUID->"be61252b-efd9-4287-b7d2-137472f83b84"]
}, Open  ]],

Cell["Corresponding value of the parameters", "Text",
 CellChangeTimes->{{3.9779032569774303`*^9, 3.977903298418483*^9}, {
  3.977903504243928*^9, 
  3.9779035105860567`*^9}},ExpressionUUID->"24f036ef-e7a9-4e0c-b84e-\
47604b0250e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.04052660435650144`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.016361171046396315`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.0007465812371169584`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.00019598598778477628`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.000016734587964397346`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.7941384617827363`*^-6"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.8070492097176726`*^-7"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.823416245685039`*^-8"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.8297726889820533`*^-9"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.8309686065187218`*^-10"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.5490424021330534`*^-11"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.05051484773549848`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.004660148185029422`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.002133222022047984`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.0001324161463873017`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.000017982955396511597`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.7653324862021797`*^-6", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.7977256687836074`*^-7", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.809392758505464`*^-8", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.8190180885380645`*^-9", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.818858786341708`*^-10", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.5827028037959275`*^-11", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.08339811248476026`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.006057412887179868`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.0002788536601737414`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.000022649257273729525`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.1920321800559395`*^-6"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.1002539227331884`*^-7"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.1232448137669157`*^-8"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.1138351097692254`*^-9"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.1252818760847642`*^-10"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.1315921806680645`*^-11"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.1264796881664316`*^-12"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"10.367799311225161`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977903246522197*^9, 3.977903250237384*^9}},
 CellLabel->
  "In[1124]:=",ExpressionUUID->"72870cb5-6672-4e74-a1f0-a5d216ea948c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check stability of the results", "Subsection",
 CellChangeTimes->{{3.977904155599917*^9, 3.9779041611850758`*^9}, {
  3.977910078024534*^9, 
  3.977910078357623*^9}},ExpressionUUID->"9e7d79cf-0d0a-47c4-90b7-\
72e375156eb2"],

Cell["\<\
Here are the values of normalized area and volume that we obtain when we \
increase the truncation order n or the number nb of steps in Runge Kutta (for \
the critical angle phi=1.454838491)\
\>", "Text",
 CellChangeTimes->{{3.977811972371578*^9, 3.977812035329018*^9}, {
  3.977903570043159*^9, 3.9779035706789827`*^9}, {3.9779039879898243`*^9, 
  3.9779041185501127`*^9}, {3.977904167125703*^9, 
  3.9779041929860487`*^9}},ExpressionUUID->"57f6b79a-36c5-47f9-ba66-\
54936d5696d8"],

Cell["\<\
n=10, nb=100 : normalized area=1.731745356,  normalized volume=0.2387324146\
\>", "Text",
 CellChangeTimes->{{3.977810096564383*^9, 3.977810104976919*^9}, {
  3.977811029744858*^9, 3.977811034702677*^9}, {3.977812113969234*^9, 
  3.9778121207000933`*^9}, {3.977903589277389*^9, 3.9779035995722933`*^9}, {
  3.977903971731382*^9, 
  3.977903972406331*^9}},ExpressionUUID->"ff1b490c-1311-4103-b0d6-\
93a2c9cf9adc"],

Cell["\<\
n=20, nb=100 : normalized area=1.731745351,  normalized volume=0.2387324136\
\>", "Text",
 CellChangeTimes->{{3.977810939298008*^9, 3.977810941796102*^9}, {
   3.977811036435546*^9, 3.9778110392974873`*^9}, 3.977811953278071*^9, {
   3.977812122655074*^9, 3.97781212832285*^9}, {3.977903959387308*^9, 
   3.977903976023045*^9}},ExpressionUUID->"911c3f18-b24c-4158-aa51-\
02cc083dcc98"],

Cell["\<\
n=10, nb=500 : normalized area=1.731745345  normalized volume=0.2387324078\
\>", "Text",
 CellChangeTimes->{{3.977811937900589*^9, 3.97781195614329*^9}, {
   3.977812130732724*^9, 3.977812136769558*^9}, 3.977904141451243*^9, {
   3.9779100486037397`*^9, 3.977910060258328*^9}, {3.9779105873199177`*^9, 
   3.97791059591362*^9}},ExpressionUUID->"74a79baf-c663-48b7-829f-\
4094749205a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute the interval on which Lawson wins", "Subsection",
 CellChangeTimes->{{3.977817646631839*^9, 
  3.97781765157694*^9}},ExpressionUUID->"e8194686-39c0-44fd-a0d3-\
4726ff07529e"],

Cell["\<\
We compute the values of phi  such that Lawson has the same area as standard \
competitors with the same enclosed volume\
\>", "Text",
 CellChangeTimes->{{3.977816224123332*^9, 3.9778163552444153`*^9}, {
  3.9778164483442507`*^9, 3.977816454527173*^9}, {3.977833165018078*^9, 
  3.9778332109621363`*^9}, {3.977904211139615*^9, 
  3.977904221359774*^9}},ExpressionUUID->"967f9941-7481-46c5-af37-\
e174804263f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"func2", "[", 
    RowBox[{"phi_", ",", "kk_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", "V"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"X", "=", 
       RowBox[{"newton", "[", 
        RowBox[{"kk", ",", "X", ",", "n", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}], ",", "phi"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"V", ",", "A"}], "}"}], "=", 
       RowBox[{"normalized", "[", 
        RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"A", "-", 
        RowBox[{"SCPprofile", "[", "V", "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9778161312149277`*^9, 3.977816236954392*^9}, {
   3.977816370701997*^9, 3.9778163711630983`*^9}, {3.9778164087701387`*^9, 
   3.977816410397208*^9}, {3.9778164573693953`*^9, 3.977816486429776*^9}, {
   3.977816520046178*^9, 3.9778165371968718`*^9}, {3.977816570062521*^9, 
   3.977816870747766*^9}, {3.977817557109126*^9, 3.977817573542075*^9}, 
   3.9778181357838297`*^9, {3.977818310149767*^9, 3.9778183396205273`*^9}, {
   3.977818480759951*^9, 3.9778184975219717`*^9}, {3.97781858297056*^9, 
   3.977818606976273*^9}, 
   3.977904255034526*^9},ExpressionUUID->"eebd305f-9aca-4edb-a81d-\
cce4eb49a6a3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"dichotomy", "[", 
   RowBox[{"1.455", ",", "1.456", ",", "func2", ",", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.977817689922477*^9, 3.9778177248529587`*^9}, {
   3.977818117537367*^9, 3.977818120391838*^9}, {3.977818205759359*^9, 
   3.977818207829976*^9}, {3.977818386407794*^9, 3.9778183908629303`*^9}, {
   3.977819001764382*^9, 3.9778190051245947`*^9}, {3.9778310389134417`*^9, 
   3.9778310416998672`*^9}, {3.977832832623163*^9, 3.977832837379335*^9}, {
   3.977832874400507*^9, 3.977832877955859*^9}, 
   3.977904261945981*^9},ExpressionUUID->"70a8f852-a090-4742-add7-\
d74ee6f07e17"],

Cell["\<\
Output of the previous computation : 
phi=1.455165057
normalized area=1.732050808
normalized volume=0.2388737352\
\>", "Text",
 CellChangeTimes->{{3.97783078854383*^9, 3.9778308252260447`*^9}, {
  3.977831011775334*^9, 3.977831053317113*^9}, {3.9778311631934757`*^9, 
  3.9778311639751577`*^9}},ExpressionUUID->"dd378651-c750-44c8-bd90-\
04fc9f87d917"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", "3.", "]"}]], "Input",
 CellChangeTimes->{{3.977849355438818*^9, 3.9778493691782722`*^9}, {
  3.977849412910152*^9, 3.977849415652326*^9}},
 CellLabel->
  "In[595]:=",ExpressionUUID->"9ed3ea78-3213-4792-839a-e2913594351b"],

Cell[BoxData["1.7320508075688772`"], "Output",
 CellChangeTimes->{3.9778493590779448`*^9, 3.977849416022028*^9},
 CellLabel->
  "Out[595]=",ExpressionUUID->"6844f231-fee4-498a-87fd-fa884895bc7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"dichotomy", "[", 
   RowBox[{"1.454", ",", "1.455", ",", "func2", ",", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.977831056651355*^9, 3.977831059507354*^9}, {
   3.977832759676651*^9, 3.977832766646744*^9}, {3.97783288615495*^9, 
   3.977832886706759*^9}, 
   3.977904263555895*^9},ExpressionUUID->"929fc391-ed5c-4827-90e1-\
355bb7136e42"],

Cell["\<\
Output of the previous computation :
phi=1.454355702
normalized area=1.73129389
normalized volume=0.2385238049\
\>", "Text",
 CellChangeTimes->{{3.9778326784169197`*^9, 3.977832725498692*^9}, {
  3.977832777035508*^9, 
  3.977832780286248*^9}},ExpressionUUID->"694b7dc0-b763-46a3-be92-\
97b30675cdf4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SCPprofile", "[", "0.2385238049", "]"}]], "Input",
 CellChangeTimes->{{3.97783272948097*^9, 3.977832741241177*^9}},
 CellLabel->
  "In[501]:=",ExpressionUUID->"10e0c086-7783-43d0-8cd8-0cc5d43ceb8c"],

Cell[BoxData["1.7312938897600547`"], "Output",
 CellChangeTimes->{3.9778327419664516`*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"e86f29fa-6e77-496e-9ec6-484ca74a81eb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results for k=4", "Subsection",
 CellChangeTimes->{{3.9702057491968718`*^9, 
  3.970205752419*^9}},ExpressionUUID->"5128250f-14ac-4187-8d3b-b80b2186985c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kk", "=", "4"}]], "Input",
 CellChangeTimes->{{3.977904405809223*^9, 3.977904406535364*^9}},
 CellLabel->
  "In[880]:=",ExpressionUUID->"b948f5ce-6180-4a93-ad7b-d8a133900ff9"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.977904408976411*^9},
 CellLabel->
  "Out[880]=",ExpressionUUID->"80dd633d-c324-4f09-a8ac-75a365ef4552"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"result", "=", 
   RowBox[{"run", "[", 
    RowBox[{"philist", ",", "4", ",", "10"}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.970205758491064*^9, 3.97020576250414*^9}, {
  3.97141706699116*^9, 3.971417072125943*^9}},
 CellLabel->
  "In[502]:=",ExpressionUUID->"13a97ea5-c8f8-4514-8a87-9d33fbc2eda7"],

Cell["Output of the previous computation", "Text",
 CellChangeTimes->{{3.971416947111397*^9, 3.971416954128312*^9}, {
  3.971417218557879*^9, 3.9714172217378674`*^9}, {3.9714172578353457`*^9, 
  3.971417258891553*^9}},ExpressionUUID->"d473a5cd-36e7-4a27-a33b-\
da26d2dd0682"],

Cell[BoxData[
 RowBox[{
  RowBox[{"result1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1609568081681944`", ",", "1.8162177113111304`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16974065646356343`", ",", "1.8530721187812023`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.18331609953048708`", ",", "1.9053989086387368`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.19706041710425473`", ",", "1.953166478229523`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20933025599332644`", ",", "1.9916772543183754`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.21964858544259946`", ",", "2.0211345385070905`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.22803721403449936`", ",", "2.043096757801278`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23470240737198192`", ",", "2.0592243497936487`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.23989684605038678`", ",", "2.070921104282315`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2438636727006436`", ",", "2.079283935969303`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24681698678177544`", ",", "2.085143579825834`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24893783637283376`", ",", "2.089121901931103`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25037632758251754`", ",", "2.091683267667102`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2512557450524751`", ",", "2.0931751371934295`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2516769546081077`", ",", "2.093858593398335`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2517224209078191`", ",", "2.0939308287381384`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25145963763537493`", ",", "2.0935415880237493`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.2509439619652202`", ",", "2.0928051854172933`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25022091777124594`", ",", "2.0918093142953587`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.24932805161041088`", ",", "2.090621538746495`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24829642309820132`", ",", "2.0892941059945094`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.24715180098519024`", ",", "2.08786753750255`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9714169389759607`*^9, 3.971416962428916*^9}, 
   3.971422065880968*^9},
 CellLabel->
  "In[588]:=",ExpressionUUID->"c50481d2-a6f1-4ee3-8b9c-2fa0cdf9ff19"],

Cell["normalized volume and area for the genus 2 quotient", "Text",
 CellChangeTimes->{{3.971417138208204*^9, 3.971417210323242*^9}, {
  3.971417267131387*^9, 
  3.971417269886382*^9}},ExpressionUUID->"6f337332-8ecf-4c7b-b8f3-\
13a9b13661ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"result2", "=", 
  RowBox[{"result1", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.971417127626303*^9, 3.9714171307334547`*^9}, 
   3.971417272109377*^9, {3.9714174016099577`*^9, 3.971417403375734*^9}, 
   3.971422070312957*^9},
 CellLabel->
  "In[589]:=",ExpressionUUID->"c9a40bd0-4328-4b85-a395-3c122c815e1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.22762730106774512`", ",", "1.8162177113111304`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24004953845688376`", ",", "1.8530721187812023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.259248114157351`", ",", "1.9053989086387368`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2786855144757361`", ",", "1.953166478229523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29603768704079414`", ",", "1.9916772543183754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31063000848898975`", ",", "2.0211345385070905`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3224933208133653`", ",", "2.043096757801278`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33191932762707194`", ",", "2.0592243497936487`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33926537325498746`", ",", "2.070921104282315`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3448753133033637`", ",", "2.079283935969303`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3490519301308478`", ",", "2.085143579825834`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3520512643862759`", ",", "2.089121901931103`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3540855981643652`", ",", "2.091683267667102`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.355329282277367`", ",", "2.0931751371934295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3559249625435437`", ",", "2.093858593398335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3559892616012265`", ",", "2.0939308287381384`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3556176299333712`", ",", "2.0935415880237493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3548883544068525`", ",", "2.0928051854172933`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35386581550153906`", ",", "2.0918093142953587`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3526031120675021`", ",", "2.090621538746495`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35114416903420453`", ",", "2.0892941059945094`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34952542891819216`", ",", "2.08786753750255`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9714172740009003`*^9, {3.971417398151153*^9, 3.971417404602203*^9}, 
   3.9714217614329987`*^9, 3.9714219434343863`*^9, {3.971422070878457*^9, 
   3.971422091502417*^9}, 3.977559594235427*^9, 3.977848320301447*^9},
 CellLabel->
  "Out[589]=",ExpressionUUID->"310a7682-f0f0-44d0-9214-ed39e172209d"]
}, Open  ]],

Cell["\<\
The volume reaches a maximum of 0.356, the isoperimetric profile has a cusp \
there\
\>", "Text",
 CellChangeTimes->{{3.9714192159766283`*^9, 
  3.9714192810024643`*^9}},ExpressionUUID->"dfbe62df-55f9-4b90-95a4-\
3ea3c03878a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot3", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"result2", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotJoined", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.971417422149761*^9, 3.971417434239319*^9}, {
  3.97141746529924*^9, 3.971417476524477*^9}, {3.971417514544815*^9, 
  3.971417515511373*^9}, {3.971417612283114*^9, 3.971417633374862*^9}, {
  3.971418915699336*^9, 3.971418917104042*^9}, {3.971419197993322*^9, 
  3.971419198737338*^9}, {3.971422079947775*^9, 3.9714220801974087`*^9}},
 CellLabel->
  "In[505]:=",ExpressionUUID->"91cdff7a-8d74-4402-8d7d-d75f5540e809"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     LineBox[{{0.22762730106774512`, 1.8162177113111304`}, {
      0.24004953845688376`, 1.8530721187812023`}, {0.259248114157351, 
      1.9053989086387368`}, {0.2786855144757361, 1.953166478229523}, {
      0.29603768704079414`, 1.9916772543183754`}, {0.31063000848898975`, 
      2.0211345385070905`}, {0.3224933208133653, 2.043096757801278}, {
      0.33191932762707194`, 2.0592243497936487`}, {0.33926537325498746`, 
      2.070921104282315}, {0.3448753133033637, 2.079283935969303}, {
      0.3490519301308478, 2.085143579825834}, {0.3520512643862759, 
      2.089121901931103}, {0.3540855981643652, 2.091683267667102}, {
      0.355329282277367, 2.0931751371934295`}, {0.3559249625435437, 
      2.093858593398335}, {0.3559892616012265, 
      2.0939308287381384`}}]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.22495309355663115`, 1.800789204787408},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.22495309355663115`, 0.3559892616012265}, {1.800789204787408, 
   2.0939308287381384`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.971417426713386*^9, 3.97141743471276*^9}, {
   3.971417466030281*^9, 3.971417476998214*^9}, 3.9714175160259748`*^9, {
   3.9714176219201403`*^9, 3.971417634775764*^9}, 3.971418917471795*^9, 
   3.971419199344544*^9, 3.971421763610668*^9, 3.971421943577379*^9, 
   3.971422091557158*^9, 3.977559594280477*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"6207894f-d6eb-4902-89b1-dcf62e81c2c2"]
}, Open  ]],

Cell["Plot the sphere/cylinder/plane isoperimetric profile", "Text",
 CellChangeTimes->{{3.971417570655864*^9, 
  3.971417579947911*^9}},ExpressionUUID->"877a2015-3bd1-45b3-bbb2-\
2305a6ce63df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SCPprofile2", "[", "v_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"v", "<", 
        RowBox[{"4", " ", 
         RowBox[{"Pi", "/", "81"}]}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"36", " ", "Pi", " ", 
           RowBox[{"v", "^", "2"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"v", "<", 
        RowBox[{"1", "/", "Pi"}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Pi", " ", "v"}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "2", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9714178249215717`*^9, 3.971417825534161*^9}, {
   3.9714212026044707`*^9, 3.971421204544083*^9}, 
   3.9779044809774837`*^9},ExpressionUUID->"12584ea1-e1da-4721-994b-\
d2b03dad1fdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"SCPprofile2", "[", "v", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "0.227627", ",", "0.3559892616012265"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "0", ",", "0"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.971417654321186*^9, 3.971417661864066*^9}, {
   3.971417699275344*^9, 3.971417721978896*^9}, {3.9714212064285583`*^9, 
   3.971421211778392*^9}, {3.971422082405592*^9, 3.971422082752344*^9}, 
   3.9779044831279*^9},ExpressionUUID->"0c50529a-fd36-469d-8c2b-a3b5a2991c0f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxNzgswlQkUB3CivG61ccl7ub20202FyNj+3fQkhNg2hNRuinuLREopkbJT
USYiYxe1aTIe2xZLaMmj7u3e61N5lUepbPK4pui79/v229mZvj0zZ8785syc
87feJfLZM01NTS2Q6X/nab3Jsj6eGJ1S7Y+Js0nkeo6MfjtfDL3hgK2mX5Go
SB+0PbxAjB5rtxsVjPvntt/WtRHDvHrSbXAOiTXzy2/a8cXIUysKd+eSIF0i
fkl2FOOcdYSmoQmJKGHvxcVbxOiw31BWxCMRLGsWHYwRQ5aaP1HtQML5UI6a
QiKG4S3fYcVOEl0np75O4Ukwct2YdEwmof4o+ELMIQmieTonUotJLBxrkvmL
JaC8R/Vb5ST0T/3562arJxBo7SpYNEmCGindsDSe8aM0daGVEsLsEmeR/Ale
9Uem1W1UQv4050WIvhTZ6TOPfRehRKRXqI4GpBg44NCQfUmJiIQI8vZeKRLd
K9oX3VOC33LU8Ey6FMKuqm5pF3NPg2PSUSPF3soZvlunqaCv6BuweyPFyjv8
6FkLVVgpc8rS4soQXx2Vm7NFBXPxpUM6a2R46N7n4Bqlwo/H7Y254TJYFQ+p
HDJVsLX0L7qSKUPh8fj1I1UqBEbXTM2rlYFTELrwc48KOneLHBe/l+GvRa/T
GzQoxBlnXAs0lqPW8s3DUhsKbrYNrVkCOa7qhtp9dqOQax/b5yGU484LcwtS
RMF7RFSrlyVHfO8Fu+AMCi1NEY2f6uTwEPPUxyoo1J8f+j1wWI7VpdvLVjyn
YK5Xsr/VqA078vI5/VMUPsWM65W5tsFXpkk5W9K4TDkTjaI2nO80V9QJGLu0
hA1kteHt+23P7u+iwQ1/3n2ksQ1pelLlzhQak258C5ORNoRWx/kdu0Ejzy0l
eXAugccj0S6yJhr+5eK8K8YE/ngysSmomcZsU8N7m0wIDOZwfN8xTnxXMFRs
SiAhTj1EvZVGWGq9l8iCwIcajaDlj2nYPFSaTPIIlLunDFyU0igTRJfoLCVw
Iyp0nmcHjX03q5qqGL8OVvV3MObNmda335ZApq19/p5OJn/vRQPJMgKBE1EG
CV00Dp8oicuwIxCQ7NRzq4eGc827tWarCOi40yrtfhoNTiHPlqxj9lrfx9QP
0fC522AgZ2x03y/d9W8avQ6Lt8auJ6DFW3urkbFyxXhz/QYCvf6vnre8p+HA
P13lv5kAd5W3mfwDjevWv11L9CSwj+p36R+nYZ/P6VzgRSAjrNlxt4LGA8uD
Ro8YQ/faskHGL8ycLxh6E/iUyDUfmqAx1+hxYrEvAU776s6xjzRSdUfDiO0E
ckyvKNRIGkZnt+Uf+YHA9N3HxKcYF2pVdlvuICA46VOkqaRRp3nKLzyAQGKO
zFNbRcMzaTB9ViCBwtZ4q3OMu9XdJRWMXy43HNWjaExRBhupIAKNHMuzs2nm
X0JcUsFOAknlP/ukMzZSdtduCiag9l+tKYwXKIf/5xVTRU6XQlh7fhSW9YSy
3qdw/MYmjHX3m4CZPntZe3SfGD0aydpngXTsZRJrf6GVwvUq6wd3ZtRwG1iP
mo6VGAyzzhMGnkszaf/i0tiZfI4ra4EIldMPsM48HRPJz2W9xWvsbVAj6yTt
Dx5a46wtYpfFV5o9/eIjGrGS7HWs/Y6v5igOsM4scZ/jd5U1N63JUljG+vJP
rkvONLP+B6yInes=
       "]]},
     Annotation[#, "Charting`Private`Tag$260338#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.227627, 1.6912850962372006`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.227627, 0.3559892616012265}, {1.6912850962372006`, 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.971417662452591*^9, 3.971417722820777*^9, 
  3.971417828560258*^9, 3.971421769584915*^9, 3.971421943678112*^9, 
  3.971422091612217*^9, 3.9775595943221617`*^9},
 CellLabel->
  "Out[507]=",ExpressionUUID->"a0d4ee59-b907-4de1-8fe2-52a866956624"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plot3", ",", "plot4", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.7", ",", "2.1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.971417759773573*^9, 3.971417770483617*^9}, {
  3.9714178433021593`*^9, 3.971417851086112*^9}, {3.971422085469244*^9, 
  3.971422087447001*^9}},
 CellLabel->
  "In[508]:=",ExpressionUUID->"3f18ced8-4d75-4261-94b7-c0f373bf6b53"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{0.22762730106774512`, 1.8162177113111304`}, {
       0.24004953845688376`, 1.8530721187812023`}, {0.259248114157351, 
       1.9053989086387368`}, {0.2786855144757361, 1.953166478229523}, {
       0.29603768704079414`, 1.9916772543183754`}, {0.31063000848898975`, 
       2.0211345385070905`}, {0.3224933208133653, 2.043096757801278}, {
       0.33191932762707194`, 2.0592243497936487`}, {0.33926537325498746`, 
       2.070921104282315}, {0.3448753133033637, 2.079283935969303}, {
       0.3490519301308478, 2.085143579825834}, {0.3520512643862759, 
       2.089121901931103}, {0.3540855981643652, 2.091683267667102}, {
       0.355329282277367, 2.0931751371934295`}, {0.3559249625435437, 
       2.093858593398335}, {0.3559892616012265, 
       2.0939308287381384`}}]}}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxNzgswlQkUB3CivG61ccl7ub20202FyNj+3fQkhNg2hNRuinuLREopkbJT
USYiYxe1aTIe2xZLaMmj7u3e61N5lUepbPK4pui79/v229mZvj0zZ8785syc
87feJfLZM01NTS2Q6X/nab3Jsj6eGJ1S7Y+Js0nkeo6MfjtfDL3hgK2mX5Go
SB+0PbxAjB5rtxsVjPvntt/WtRHDvHrSbXAOiTXzy2/a8cXIUysKd+eSIF0i
fkl2FOOcdYSmoQmJKGHvxcVbxOiw31BWxCMRLGsWHYwRQ5aaP1HtQML5UI6a
QiKG4S3fYcVOEl0np75O4Ukwct2YdEwmof4o+ELMIQmieTonUotJLBxrkvmL
JaC8R/Vb5ST0T/3562arJxBo7SpYNEmCGindsDSe8aM0daGVEsLsEmeR/Ale
9Uem1W1UQv4050WIvhTZ6TOPfRehRKRXqI4GpBg44NCQfUmJiIQI8vZeKRLd
K9oX3VOC33LU8Ey6FMKuqm5pF3NPg2PSUSPF3soZvlunqaCv6BuweyPFyjv8
6FkLVVgpc8rS4soQXx2Vm7NFBXPxpUM6a2R46N7n4Bqlwo/H7Y254TJYFQ+p
HDJVsLX0L7qSKUPh8fj1I1UqBEbXTM2rlYFTELrwc48KOneLHBe/l+GvRa/T
GzQoxBlnXAs0lqPW8s3DUhsKbrYNrVkCOa7qhtp9dqOQax/b5yGU484LcwtS
RMF7RFSrlyVHfO8Fu+AMCi1NEY2f6uTwEPPUxyoo1J8f+j1wWI7VpdvLVjyn
YK5Xsr/VqA078vI5/VMUPsWM65W5tsFXpkk5W9K4TDkTjaI2nO80V9QJGLu0
hA1kteHt+23P7u+iwQ1/3n2ksQ1pelLlzhQak258C5ORNoRWx/kdu0Ejzy0l
eXAugccj0S6yJhr+5eK8K8YE/ngysSmomcZsU8N7m0wIDOZwfN8xTnxXMFRs
SiAhTj1EvZVGWGq9l8iCwIcajaDlj2nYPFSaTPIIlLunDFyU0igTRJfoLCVw
Iyp0nmcHjX03q5qqGL8OVvV3MObNmda335ZApq19/p5OJn/vRQPJMgKBE1EG
CV00Dp8oicuwIxCQ7NRzq4eGc827tWarCOi40yrtfhoNTiHPlqxj9lrfx9QP
0fC522AgZ2x03y/d9W8avQ6Lt8auJ6DFW3urkbFyxXhz/QYCvf6vnre8p+HA
P13lv5kAd5W3mfwDjevWv11L9CSwj+p36R+nYZ/P6VzgRSAjrNlxt4LGA8uD
Ro8YQ/faskHGL8ycLxh6E/iUyDUfmqAx1+hxYrEvAU776s6xjzRSdUfDiO0E
ckyvKNRIGkZnt+Uf+YHA9N3HxKcYF2pVdlvuICA46VOkqaRRp3nKLzyAQGKO
zFNbRcMzaTB9ViCBwtZ4q3OMu9XdJRWMXy43HNWjaExRBhupIAKNHMuzs2nm
X0JcUsFOAknlP/ukMzZSdtduCiag9l+tKYwXKIf/5xVTRU6XQlh7fhSW9YSy
3qdw/MYmjHX3m4CZPntZe3SfGD0aydpngXTsZRJrf6GVwvUq6wd3ZtRwG1iP
mo6VGAyzzhMGnkszaf/i0tiZfI4ra4EIldMPsM48HRPJz2W9xWvsbVAj6yTt
Dx5a46wtYpfFV5o9/eIjGrGS7HWs/Y6v5igOsM4scZ/jd5U1N63JUljG+vJP
rkvONLP+B6yInes=
        "]]},
      Annotation[#, "Charting`Private`Tag$260338#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.22495309355663115`, 1.800789204787408},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{1.7, 2.1},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.971417743055818*^9, 3.971417770692999*^9}, {
   3.971417831437426*^9, 3.971417851537116*^9}, 3.97141892137253*^9, 
   3.971419306440921*^9, 3.971421771981159*^9, 3.971421943704183*^9, 
   3.971422091627871*^9, 3.977559594337029*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"4877e7b1-07dd-4190-9dc9-5782d0d147fd"]
}, Open  ]],

Cell["\<\
Compute the area of the genus 2 quotient at critical volume 1/pi by \
interpolation\
\>", "Text",
 CellChangeTimes->{{3.971417907435939*^9, 3.971417912689365*^9}, {
  3.971419053261539*^9, 3.971419054292321*^9}, {3.971419180858437*^9, 
  3.971419181740746*^9}, {3.97784855912136*^9, 
  3.977848615089823*^9}},ExpressionUUID->"443021bb-7e5c-4e8d-874c-\
2fdd6bb1a107"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "k", ",", "k0", ",", "xa", ",", "xb", ",", "ya", ",", "yb", ",", "f"}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"And", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"result2", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "<", 
            RowBox[{"1", "/", "Pi"}]}], ",", 
           RowBox[{
            RowBox[{"1", "/", "Pi"}], "<", 
            RowBox[{
             RowBox[{"result2", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ",", 
         RowBox[{"k0", "=", "k"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", "result2", "]"}], "-", "1"}]}], "}"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"xa", "=", 
      RowBox[{
       RowBox[{"result2", "[", 
        RowBox[{"[", "k0", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"xb", "=", 
      RowBox[{
       RowBox[{"result2", "[", 
        RowBox[{"[", 
         RowBox[{"k0", "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ya", "=", 
      RowBox[{
       RowBox[{"result2", "[", 
        RowBox[{"[", "k0", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"yb", "=", 
      RowBox[{
       RowBox[{"result2", "[", 
        RowBox[{"[", 
         RowBox[{"k0", "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "[", "x_", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"yb", "-", "ya"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"xb", "-", "xa"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{"x", "-", "xa"}], ")"}]}], "+", "ya"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f", "[", 
      RowBox[{"1", "/", "Pi"}], "]"}]}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9714170775677032`*^9, 3.971417083778282*^9}, {
  3.971418058991177*^9, 3.9714182162356997`*^9}, {3.971418266072919*^9, 
  3.971418302530137*^9}, {3.971418333539798*^9, 3.97141852510949*^9}, {
  3.971418595655942*^9, 3.971418631522687*^9}, {3.971418700572039*^9, 
  3.971418846871014*^9}, {3.971419036311767*^9, 3.971419036875685*^9}, {
  3.9714190674259*^9, 3.971419069188245*^9}},
 CellLabel->
  "In[590]:=",ExpressionUUID->"4b1334ee-5f42-45a1-8c70-d2ec30ed2fe7"],

Cell[BoxData["2.035352081927843`"], "Output",
 CellChangeTimes->{3.9778483352638073`*^9},
 CellLabel->
  "Out[590]=",ExpressionUUID->"37894f0a-dc78-4f45-9937-106a82e4e944"]
}, Open  ]],

Cell["\<\
Compute the area of the genus 2 quotient at critical volume 1/pi by dichotomy \
\>", "Text",
 CellChangeTimes->{{3.977848544704638*^9, 3.977848546783712*^9}, {
  3.977848623474189*^9, 
  3.9778486320402184`*^9}},ExpressionUUID->"885bc6e4-57ae-458c-add6-\
dba073225264"],

Cell[BoxData[
 RowBox[{
  RowBox[{"func3", "[", 
   RowBox[{"phi_", ",", "kk_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "V"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"X", "=", 
      RowBox[{"newton", "[", 
       RowBox[{"kk", ",", "X", ",", "n", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}], ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", ",", "A"}], "}"}], "=", 
      RowBox[{"normalized", "[", 
       RowBox[{"kk", ",", "X", ",", "n", ",", "phi"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"V", "*", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
       RowBox[{"1", "/", "Pi"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.977842558122987*^9, 3.9778425584152203`*^9}, {
  3.977842593350979*^9, 3.977842603175005*^9}},
 CellLabel->
  "In[586]:=",ExpressionUUID->"a40193dd-eba4-467d-8941-66355110ebca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.06406478421868599`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.09280478155425556`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.002889970563734615`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.0004990780912014814`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.00002669256875905864`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.899550318996162`*^-6"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.0767321266990678`*^-7"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.2199688390412312`*^-8"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.7077646230654056`*^-9"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.59905027974705`*^-10"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1.1196852342047695`*^-11"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.1782904280303966`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.04060584901855706`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.009105666339868082`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00012229733887114905`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00003122840864727894`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"2.2752649570287414`*^-6", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"2.4688463740647786`*^-7", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.7872352916194742`*^-8", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.7856931944338506`*^-9", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.450668617746311`*^-10", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.2171059890992344`*^-11", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.3414035184890646`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.04357684592359158`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.0019359437489557384`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.0000795535051473295`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.000013647557159969389`"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "6.475063328982224`*^-7"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "8.0370917487752`*^-8"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "6.058514056253936`*^-9"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "5.751939514841312`*^-10"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "4.717678493527073`*^-11"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "4.297365705778093`*^-12"}], "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"2.3001407940468197`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[584]:=",ExpressionUUID->"08ff82e8-5f5f-41a8-9fb0-b7c85ab0e833"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"dichotomy", "[", 
   RowBox[{"1.2", ",", "1.25", ",", "func3", ",", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "10"}], ")"}]}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.977842689484763*^9, 3.977842702615556*^9}, {
  3.977848396997682*^9, 3.977848399865806*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"a299da16-3a2f-4d1e-943a-4e3608d498a6"],

Cell["\<\
Output of the previous computation:
phi=1.234133409
normalized area=2.035559027
normalized volume=0.2250790791\
\>", "Text",
 CellChangeTimes->{{3.977848229203454*^9, 
  3.977848271260268*^9}},ExpressionUUID->"c12334c1-d4ed-476d-adb7-\
1fee8fac177f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{999, 655},
WindowMargins->{{150, Automatic}, {Automatic, 47}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 pour Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bfc25d5c-52c1-4fe2-9590-464d2c51f399"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 296, 5, 103, "Chapter",ExpressionUUID->"d5192a44-98b1-4e3c-9e69-94a0b4d33944"],
Cell[879, 29, 549, 8, 53, "Text",ExpressionUUID->"69526866-ab83-4995-b931-399fbbeacdc3"],
Cell[CellGroupData[{
Cell[1453, 41, 343, 6, 101, "Section",ExpressionUUID->"6d0d32db-be7e-4e88-972d-8ec792b87d3a"],
Cell[1799, 49, 161, 3, 53, "Text",ExpressionUUID->"49e69d4a-5a1c-4d64-b7f6-fc055e97a8f1"],
Cell[CellGroupData[{
Cell[1985, 56, 1357, 20, 46, "Input",ExpressionUUID->"971d6185-d7bc-40ed-aaf4-e02d8b7a2a16"],
Cell[3345, 78, 860, 13, 69, "Output",ExpressionUUID->"85a37d36-53b1-4573-b7dd-a5e38e1ce756"]
}, Open  ]],
Cell[4220, 94, 158, 3, 53, "Text",ExpressionUUID->"f321a2e6-a401-4a75-bf1b-515538fc1c4f"],
Cell[CellGroupData[{
Cell[4403, 101, 731, 12, 46, "Input",ExpressionUUID->"eed5d9f1-4938-4787-9b76-d1e05ae3441e"],
Cell[5137, 115, 3029, 44, 69, "Output",ExpressionUUID->"7d74b868-7d5b-4a0c-a855-7b855eef120b"]
}, Open  ]],
Cell[8181, 162, 219, 4, 53, "Text",ExpressionUUID->"6a4a3939-09f0-4cd5-9200-b0ce87f9b564"],
Cell[CellGroupData[{
Cell[8425, 170, 519, 11, 46, "Input",ExpressionUUID->"d9644a99-6c66-4f04-8253-e24da70bf610"],
Cell[8947, 183, 1756, 26, 69, "Output",ExpressionUUID->"3208fdbe-2dd6-458f-8414-d081eba7984a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10740, 214, 174, 3, 81, "Subsection",ExpressionUUID->"b1cec92a-9a87-4b56-ad74-b34753e6a48e"],
Cell[10917, 219, 649, 18, 46, "Input",ExpressionUUID->"19cd0932-d04c-4bdf-8266-e8a5658218c8"],
Cell[11569, 239, 696, 20, 46, "Input",ExpressionUUID->"a1b424ce-9268-4997-8084-d202a63e541e"],
Cell[12268, 261, 706, 20, 46, "Input",ExpressionUUID->"f89d2a17-66d2-4e70-a6d8-ad93f114e4d7"],
Cell[CellGroupData[{
Cell[12999, 285, 420, 12, 46, "Input",ExpressionUUID->"41df5de0-cfd3-43ec-8ed2-da400bdbd27a"],
Cell[13422, 299, 4071, 63, 69, "Output",ExpressionUUID->"ea46b9b5-036b-4912-84ae-4b463609543c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17530, 367, 351, 10, 46, "Input",ExpressionUUID->"14ec24e9-2a7c-43ee-a57d-fd09967e1c3e"],
Cell[17884, 379, 4051, 62, 69, "Output",ExpressionUUID->"434e6b13-4404-4c26-94b2-b6df98ed36fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21972, 446, 373, 11, 46, "Input",ExpressionUUID->"c793c8bd-10e0-45a3-8035-b4c87c42538e"],
Cell[22348, 459, 4077, 63, 69, "Output",ExpressionUUID->"afe3c949-9540-4f77-828b-2ac6904cf6f4"]
}, Open  ]],
Cell[26440, 525, 807, 19, 46, "Input",ExpressionUUID->"56de45f2-f547-427c-92f3-e8691c618b7c"],
Cell[27250, 546, 908, 21, 46, "Input",ExpressionUUID->"2d0fe4d9-742c-4f23-9aba-2340385c466a"],
Cell[28161, 569, 919, 22, 46, "Input",ExpressionUUID->"a04f90a7-4c89-4912-b024-e1a0e7711a8b"],
Cell[29083, 593, 397, 6, 53, "Text",ExpressionUUID->"2ed816ae-4c93-438f-9c72-fba08991fb3d"],
Cell[29483, 601, 1344, 32, 140, "Input",ExpressionUUID->"f9764d07-f0f5-4514-8a1c-4bff08d9532e"],
Cell[30830, 635, 733, 15, 46, "Input",ExpressionUUID->"3b68c5fe-4865-4932-b0ce-d4240e7aaf27"],
Cell[CellGroupData[{
Cell[31588, 654, 278, 6, 46, "Input",ExpressionUUID->"733663bb-ae35-41a7-a06a-387d817222a4"],
Cell[31869, 662, 4009, 60, 101, "Output",ExpressionUUID->"61673e14-f01c-4b73-b49c-0376f01001c4"]
}, Open  ]],
Cell[35893, 725, 2768, 71, 233, "Input",ExpressionUUID->"a5be189f-4727-44f9-9639-9ec57eeaef24"],
Cell[CellGroupData[{
Cell[38686, 800, 627, 12, 46, "Input",ExpressionUUID->"8d986f91-ea71-4bf7-9a36-2eceebca5dd7"],
Cell[39316, 814, 4856, 75, 138, "Output",ExpressionUUID->"e30d4863-506c-4108-ad31-ea9bc77741de"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44233, 896, 195, 3, 158, "Section",ExpressionUUID->"b6896955-96d7-4370-8642-ca879b9c3315"],
Cell[44431, 901, 570, 10, 88, "Text",ExpressionUUID->"10a669aa-88fe-494b-8ee5-ee8a9c6cc84b"],
Cell[45004, 913, 514, 15, 78, "Input",ExpressionUUID->"60ef74fe-79ec-4c80-a83a-527240896a90"],
Cell[45521, 930, 1863, 46, 202, "Input",ExpressionUUID->"49519394-f78a-41ad-9579-f04273dcc83e"],
Cell[47387, 978, 2440, 70, 202, "Input",ExpressionUUID->"6d0846dd-1337-49b1-8aab-b8f6f6c49dee"],
Cell[49830, 1050, 6038, 151, 729, "Input",ExpressionUUID->"c89addf1-4dc7-48e8-9201-50e9f3a172bd"],
Cell[55871, 1203, 305, 7, 88, "Text",ExpressionUUID->"76457c17-284f-4058-8e2b-12a589c40e1f"],
Cell[56179, 1212, 6036, 165, 760, "Input",ExpressionUUID->"25010977-8b6e-4f05-aa3b-3d3f7c14beda"],
Cell[62218, 1379, 732, 20, 78, "Input",ExpressionUUID->"5cce8631-82a1-431a-9f9c-42c475f76ebe"],
Cell[62953, 1401, 426, 9, 88, "Text",ExpressionUUID->"e0e5e987-aad4-47a3-a2bf-d4f2b64f7a96"],
Cell[CellGroupData[{
Cell[63404, 1414, 615, 10, 46, "Input",ExpressionUUID->"8ebe8963-d65a-4aed-844e-079d21eb3862"],
Cell[64022, 1426, 3050, 44, 69, "Output",ExpressionUUID->"04226b97-e31e-463e-8939-213ad867a65a"]
}, Open  ]],
Cell[67087, 1473, 6805, 179, 574, "Input",ExpressionUUID->"77a9e282-67da-4310-b88e-261b5a721ba9"],
Cell[73895, 1654, 6805, 182, 760, "Input",ExpressionUUID->"c813ade1-2785-435d-bc7f-f079e90c94c9"],
Cell[80703, 1838, 616, 13, 46, "Input",ExpressionUUID->"863265a3-2eb0-4ed7-b470-b22809466568"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81356, 1856, 153, 2, 101, "Section",ExpressionUUID->"970cc4f9-a906-479d-abc1-8bf0294cbf86"],
Cell[81512, 1860, 235, 4, 53, "Text",ExpressionUUID->"66d42133-ca5b-4125-93e1-fed66e1c67cf"],
Cell[81750, 1866, 1533, 37, 171, "Input",ExpressionUUID->"a038235a-840f-4b2c-99b5-5c3e1ee48bc9"],
Cell[83286, 1905, 2129, 61, 202, "Input",ExpressionUUID->"630b5b2d-dbbf-40f7-b4a4-e6999bb12d63"],
Cell[85418, 1968, 374, 10, 46, "Input",ExpressionUUID->"f8671085-feef-4924-af05-5a4a5b45039e"],
Cell[85795, 1980, 760, 19, 78, "Input",ExpressionUUID->"bb9f789f-7b60-4c4b-9632-24d09ddd73eb"],
Cell[86558, 2001, 186, 3, 53, "Text",ExpressionUUID->"54cc2471-fe6f-4532-bc0f-b8d3dbcf3cec"],
Cell[86747, 2006, 9488, 240, 1070, "Input",ExpressionUUID->"15fb7020-e5e2-47bd-908f-e2e0f8501368"],
Cell[96238, 2248, 775, 15, 46, "Input",ExpressionUUID->"9e90b13e-8f06-41cc-bbbb-6addf2f3682d"],
Cell[97016, 2265, 641, 18, 46, "Input",ExpressionUUID->"6a9c6f5d-d8cd-46f5-9209-fe4881a3f311"],
Cell[97660, 2285, 953, 27, 109, "Input",ExpressionUUID->"5d5b6aba-2ef6-45d8-ab63-69a5e7f4a529"],
Cell[98616, 2314, 2867, 69, 326, "Input",ExpressionUUID->"1dfa3098-bf76-45b7-aecb-676331409c7e"],
Cell[101486, 2385, 252, 4, 53, "Text",ExpressionUUID->"0823b367-eb06-4f95-ad5f-4dc678fc9d17"],
Cell[CellGroupData[{
Cell[101763, 2393, 502, 10, 46, "Input",ExpressionUUID->"0c247edf-8efe-4640-8e8a-9b535ddc5d6d"],
Cell[102268, 2405, 1148, 21, 101, "Output",ExpressionUUID->"aca8bce0-fb45-492b-adb1-7c9e4470bdef"]
}, Open  ]],
Cell[103431, 2429, 173, 3, 53, "Text",ExpressionUUID->"f71c2b6b-fc83-4167-bdef-98c62004fc26"],
Cell[103607, 2434, 4930, 111, 605, "Input",ExpressionUUID->"0bf5603f-7cf7-466b-8313-e021dc0268c2"],
Cell[CellGroupData[{
Cell[108562, 2549, 292, 6, 46, "Input",ExpressionUUID->"cfb64bfa-8bb6-4d4a-9d4d-f5a1e859b861"],
Cell[108857, 2557, 4389, 101, 385, "Output",ExpressionUUID->"41f10d7d-58cc-4e61-b99b-55ad27d59d9f"]
}, Open  ]],
Cell[113261, 2661, 2610, 40, 46, "Input",ExpressionUUID->"957b98a5-656d-41ef-bb80-df9865ef5098"],
Cell[115874, 2703, 713, 14, 46, "Input",ExpressionUUID->"161a94cb-c55e-419c-9131-75422ec37b18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116624, 2722, 290, 4, 101, "Section",ExpressionUUID->"c0c3e185-47f0-4802-a47e-7b458e497350"],
Cell[116917, 2728, 1751, 45, 295, "Input",ExpressionUUID->"a0733f90-660c-43d4-aab9-deeca3a188d9"],
Cell[CellGroupData[{
Cell[118693, 2777, 342, 7, 46, "Input",ExpressionUUID->"554d822b-bf3c-4386-af87-a751ee8a5b1c"],
Cell[119038, 2786, 644, 11, 69, "Output",ExpressionUUID->"087bb5b4-7b7d-406f-a66e-32069c1aa3fb"]
}, Open  ]],
Cell[119697, 2800, 2820, 81, 419, "Input",ExpressionUUID->"92023761-6802-4d9a-bd56-e89390866da2"],
Cell[CellGroupData[{
Cell[122542, 2885, 361, 8, 46, "Input",ExpressionUUID->"e98344a9-95fd-44ca-869d-6a30dadfd1ac"],
Cell[122906, 2895, 647, 11, 69, "Output",ExpressionUUID->"247a9ce0-310b-4320-8a01-4463d0083322"]
}, Open  ]],
Cell[123568, 2909, 350, 11, 46, "Input",ExpressionUUID->"a5403e69-7a7f-4ca1-bb2b-df408c4b571b"],
Cell[123921, 2922, 790, 25, 46, "Input",ExpressionUUID->"be0028ee-ab8f-4178-bc66-c39f8e5f0bbc"],
Cell[124714, 2949, 965, 29, 78, "Input",ExpressionUUID->"3fac4a4d-4113-4ecb-bca6-46307bfb0b49"],
Cell[125682, 2980, 610, 17, 78, "Input",ExpressionUUID->"3e3f4826-7130-4c89-93ea-da4068128308"],
Cell[CellGroupData[{
Cell[126317, 3001, 349, 10, 46, "Input",ExpressionUUID->"03f75658-9d8e-47b2-a074-d0813b8fa5f7"],
Cell[126669, 3013, 1209, 25, 69, "Output",ExpressionUUID->"f3ff512a-dfab-402b-9fce-549f5e0f7c63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127915, 3043, 371, 11, 46, "Input",ExpressionUUID->"7156bf0d-ba75-4bf7-9f35-992a28ba780a"],
Cell[128289, 3056, 1234, 26, 69, "Output",ExpressionUUID->"881102cd-6459-4bf7-8856-e5cd4e748651"]
}, Open  ]],
Cell[129538, 3085, 3235, 79, 326, "Input",ExpressionUUID->"f45ad554-e4c6-4121-9b07-4389667f442a"],
Cell[132776, 3166, 483, 13, 46, "Input",ExpressionUUID->"961c58d9-0ce5-4caa-b300-5f72833e0358"],
Cell[133262, 3181, 1465, 40, 140, "Input",ExpressionUUID->"5b32a92c-909b-48c8-b9c5-50d02afeebe0"],
Cell[134730, 3223, 361, 8, 46, "Input",ExpressionUUID->"077ae92c-54d3-49d0-b1c5-90f0d5ac4684"],
Cell[135094, 3233, 2621, 65, 388, "Input",ExpressionUUID->"4f02fd2b-a324-4d05-9119-bf43c4b5cee2"],
Cell[137718, 3300, 409, 10, 46, "Input",ExpressionUUID->"636c16d8-4ebc-4022-99b2-4ff8e046fba6"],
Cell[138130, 3312, 525, 16, 46, "Input",ExpressionUUID->"a8cdd843-a596-48c8-affb-eef3c0fd85bc"],
Cell[138658, 3330, 735, 23, 46, "Input",ExpressionUUID->"55da3ad5-d475-4391-ba4d-7a42d0066772"],
Cell[139396, 3355, 551, 16, 46, "Input",ExpressionUUID->"73bf6ccd-fa14-41a8-90b8-6424be52b91c"],
Cell[139950, 3373, 225, 5, 53, "Text",ExpressionUUID->"6f795142-fc66-47b0-9707-2487b1158804"],
Cell[140178, 3380, 3834, 88, 481, "Input",ExpressionUUID->"9e439cf1-485e-4837-a53d-1f7890f8bda4"],
Cell[144015, 3470, 917, 15, 46, "Input",ExpressionUUID->"82cb4373-e2ab-4911-b8bd-6bc9881b1ab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144969, 3490, 159, 3, 101, "Section",ExpressionUUID->"b18b75ea-c375-486b-b073-f363209c4bb2"],
Cell[CellGroupData[{
Cell[145153, 3497, 1356, 34, 109, "Input",ExpressionUUID->"6e7f9395-0c79-4ba0-8751-943ffbd28214"],
Cell[146512, 3533, 1149, 21, 115, "Output",ExpressionUUID->"aad11ff9-f1a3-4838-99bc-53933ef932d8"]
}, Open  ]],
Cell[147676, 3557, 3056, 67, 419, "Input",ExpressionUUID->"c30cd38f-61d9-4c31-835f-f80a3011f25f"],
Cell[CellGroupData[{
Cell[150757, 3628, 162, 3, 81, "Subsection",ExpressionUUID->"2e979e6a-6c2c-4c58-aaaa-5956ee6a651a"],
Cell[CellGroupData[{
Cell[150944, 3635, 199, 4, 46, "Input",ExpressionUUID->"483ff864-31a8-4214-8a76-d91b73c4a567"],
Cell[151146, 3641, 151, 3, 52, "Output",ExpressionUUID->"77278379-7441-403a-b8b1-af22070a634c"]
}, Open  ]],
Cell[151312, 3647, 585, 11, 46, "Input",ExpressionUUID->"75d23350-00f4-4853-9e48-f655e9fd912c"],
Cell[151900, 3660, 240, 4, 53, "Text",ExpressionUUID->"94069ca7-36d0-46b5-a688-86253a8342e4"],
Cell[152143, 3666, 2607, 65, 698, "Input",ExpressionUUID->"523c61ef-42fb-4af9-9950-608222ddec4f"],
Cell[CellGroupData[{
Cell[154775, 3735, 683, 17, 78, "Input",ExpressionUUID->"22f6921a-850a-4b3c-9e1c-f60c99b1cee9"],
Cell[155461, 3754, 2292, 55, 363, "Output",ExpressionUUID->"a73a5599-e6b1-4503-bee7-f97dbe5a5dda"]
}, Open  ]],
Cell[157768, 3812, 251, 4, 53, "Text",ExpressionUUID->"84be2a35-c5f2-4240-9ec1-c9de5d9c4483"],
Cell[158022, 3818, 1169, 35, 109, "Input",ExpressionUUID->"347f2925-a05f-4682-a61d-cc087ba162e1"],
Cell[CellGroupData[{
Cell[159216, 3857, 516, 13, 78, "Input",ExpressionUUID->"4842ebcb-7cab-44dd-96be-6c3343e1d387"],
Cell[159735, 3872, 4476, 93, 356, "Output",ExpressionUUID->"9bc47399-2011-4fc0-8339-0b4ee4e578ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164248, 3970, 276, 7, 46, "Input",ExpressionUUID->"0a3495e7-b7d8-4d90-b6dd-4e4729c26e73"],
Cell[164527, 3979, 4751, 97, 352, "Output",ExpressionUUID->"b811fcd1-58eb-4820-8869-0c57a7e70796"]
}, Open  ]],
Cell[169293, 4079, 269, 6, 53, "Text",ExpressionUUID->"fa0addf9-7423-4164-a4de-4562b5886c62"],
Cell[CellGroupData[{
Cell[169587, 4089, 659, 15, 46, "Input",ExpressionUUID->"33e741a4-eaac-4824-b0c4-721d26965839"],
Cell[170249, 4106, 4672, 96, 360, "Output",ExpressionUUID->"02e616e6-2290-4d07-95fe-bb70dec04041"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174970, 4208, 174, 3, 81, "Subsection",ExpressionUUID->"95cd6ab1-1a45-4ade-8425-379482afc061"],
Cell[175147, 4213, 273, 6, 88, "Text",ExpressionUUID->"1292455e-2ace-4bd7-b4a0-ac00fbc5d319"],
Cell[175423, 4221, 1082, 31, 140, "Input",ExpressionUUID->"dba73b05-d6dc-492b-a6db-7e9f370d67c6"],
Cell[176508, 4254, 3068, 77, 605, "Input",ExpressionUUID->"018b6134-6619-4b27-a5f7-7fae854dbb0c"],
Cell[179579, 4333, 468, 11, 46, "Input",ExpressionUUID->"41e8c8c1-1ab5-41c4-8ea1-ebe20c0000ca"],
Cell[180050, 4346, 263, 8, 157, "Text",ExpressionUUID->"abc909a9-328d-458b-8578-9438b12ac64d"],
Cell[CellGroupData[{
Cell[180338, 4358, 206, 6, 46, "Input",ExpressionUUID->"a7553329-6a48-4076-836c-c2e1b9ec6ab9"],
Cell[180547, 4366, 170, 3, 52, "Output",ExpressionUUID->"a1be034f-5673-462c-a24e-ac1f35a5edbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180754, 4374, 208, 4, 46, "Input",ExpressionUUID->"cc81429b-70b0-46f3-8c83-b4abd62fd9ef"],
Cell[180965, 4380, 172, 3, 69, "Output",ExpressionUUID->"be61252b-efd9-4287-b7d2-137472f83b84"]
}, Open  ]],
Cell[181152, 4386, 232, 4, 53, "Text",ExpressionUUID->"24f036ef-e7a9-4e0c-b84e-47604b0250e4"],
Cell[181387, 4392, 4199, 97, 543, "Input",ExpressionUUID->"72870cb5-6672-4e74-a1f0-a5d216ea948c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185623, 4494, 229, 4, 81, "Subsection",ExpressionUUID->"9e7d79cf-0d0a-47c4-90b7-72e375156eb2"],
Cell[185855, 4500, 492, 9, 122, "Text",ExpressionUUID->"57f6b79a-36c5-47f9-ba66-54936d5696d8"],
Cell[186350, 4511, 422, 8, 53, "Text",ExpressionUUID->"ff1b490c-1311-4103-b0d6-93a2c9cf9adc"],
Cell[186775, 4521, 395, 7, 53, "Text",ExpressionUUID->"911c3f18-b24c-4158-aa51-02cc083dcc98"],
Cell[187173, 4530, 395, 7, 53, "Text",ExpressionUUID->"74a79baf-c663-48b7-829f-4094749205a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187605, 4542, 188, 3, 81, "Subsection",ExpressionUUID->"e8194686-39c0-44fd-a0d3-4726ff07529e"],
Cell[187796, 4547, 420, 8, 88, "Text",ExpressionUUID->"967f9941-7481-46c5-af37-e174804263f5"],
Cell[188219, 4557, 1525, 36, 171, "Input",ExpressionUUID->"eebd305f-9aca-4edb-a81d-cce4eb49a6a3"],
Cell[189747, 4595, 719, 14, 46, "Input",ExpressionUUID->"70a8f852-a090-4742-add7-d74ee6f07e17"],
Cell[190469, 4611, 362, 9, 157, "Text",ExpressionUUID->"dd378651-c750-44c8-bd90-04fc9f87d917"],
Cell[CellGroupData[{
Cell[190856, 4624, 258, 5, 46, "Input",ExpressionUUID->"9ed3ea78-3213-4792-839a-e2913594351b"],
Cell[191117, 4631, 195, 3, 52, "Output",ExpressionUUID->"6844f231-fee4-498a-87fd-fa884895bc7e"]
}, Open  ]],
Cell[191327, 4637, 466, 11, 46, "Input",ExpressionUUID->"929fc391-ed5c-4827-90e1-355bb7136e42"],
Cell[191796, 4650, 311, 9, 157, "Text",ExpressionUUID->"694b7dc0-b763-46a3-be92-97b30675cdf4"],
Cell[CellGroupData[{
Cell[192132, 4663, 222, 4, 46, "Input",ExpressionUUID->"10e0c086-7783-43d0-8cd8-0cc5d43ceb8c"],
Cell[192357, 4669, 173, 3, 52, "Output",ExpressionUUID->"e86f29fa-6e77-496e-9ec6-484ca74a81eb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[192579, 4678, 160, 2, 81, "Subsection",ExpressionUUID->"5128250f-14ac-4187-8d3b-b80b2186985c"],
Cell[CellGroupData[{
Cell[192764, 4684, 199, 4, 46, "Input",ExpressionUUID->"b948f5ce-6180-4a93-ad7b-d8a133900ff9"],
Cell[192966, 4690, 153, 3, 52, "Output",ExpressionUUID->"80dd633d-c324-4f09-a8ac-75a365ef4552"]
}, Open  ]],
Cell[193134, 4696, 358, 8, 46, "Input",ExpressionUUID->"13a97ea5-c8f8-4514-8a87-9d33fbc2eda7"],
Cell[193495, 4706, 275, 4, 53, "Text",ExpressionUUID->"d473a5cd-36e7-4a27-a33b-da26d2dd0682"],
Cell[193773, 4712, 2515, 61, 698, "Input",ExpressionUUID->"c50481d2-a6f1-4ee3-8b9c-2fa0cdf9ff19"],
Cell[196291, 4775, 242, 4, 53, "Text",ExpressionUUID->"6f337332-8ecf-4c7b-b8f3-13a9b13661ed"],
Cell[CellGroupData[{
Cell[196558, 4783, 526, 14, 46, "Input",ExpressionUUID->"c9a40bd0-4328-4b85-a395-3c122c815e1d"],
Cell[197087, 4799, 2464, 53, 270, "Output",ExpressionUUID->"310a7682-f0f0-44d0-9214-ed39e172209d"]
}, Open  ]],
Cell[199566, 4855, 237, 6, 53, "Text",ExpressionUUID->"dfbe62df-55f9-4b90-95a4-3ea3c03878a0"],
Cell[CellGroupData[{
Cell[199828, 4865, 785, 17, 46, "Input",ExpressionUUID->"91cdff7a-8d74-4402-8d7d-d75f5540e809"],
Cell[200616, 4884, 2400, 53, 352, "Output",ExpressionUUID->"6207894f-d6eb-4902-89b1-dcf62e81c2c2"]
}, Open  ]],
Cell[203031, 4940, 194, 3, 53, "Text",ExpressionUUID->"877a2015-3bd1-45b3-bbb2-2305a6ce63df"],
Cell[203228, 4945, 1130, 33, 140, "Input",ExpressionUUID->"12584ea1-e1da-4721-994b-d2b03dad1fdd"],
Cell[CellGroupData[{
Cell[204383, 4982, 650, 13, 78, "Input",ExpressionUUID->"0c50529a-fd36-469d-8c2b-a3b5a2991c0f"],
Cell[205036, 4997, 3639, 79, 352, "Output",ExpressionUUID->"a0d4ee59-b907-4de1-8fe2-52a866956624"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208712, 5081, 440, 10, 46, "Input",ExpressionUUID->"3f18ced8-4d75-4261-94b7-c0f373bf6b53"],
Cell[209155, 5093, 4184, 85, 352, "Output",ExpressionUUID->"4877e7b1-07dd-4190-9dc9-5782d0d147fd"]
}, Open  ]],
Cell[213354, 5181, 376, 8, 53, "Text",ExpressionUUID->"443021bb-7e5c-4e8d-874c-2fdd6bb1a107"],
Cell[CellGroupData[{
Cell[213755, 5193, 2859, 78, 326, "Input",ExpressionUUID->"4b1334ee-5f42-45a1-8c70-d2ec30ed2fe7"],
Cell[216617, 5273, 172, 3, 52, "Output",ExpressionUUID->"37894f0a-dc78-4f45-9937-106a82e4e944"]
}, Open  ]],
Cell[216804, 5279, 279, 6, 53, "Text",ExpressionUUID->"885bc6e4-57ae-458c-add6-dba073225264"],
Cell[217086, 5287, 1087, 30, 140, "Input",ExpressionUUID->"a40193dd-eba4-467d-8941-66355110ebca"],
Cell[218176, 5319, 4114, 96, 543, "Input",ExpressionUUID->"08ff82e8-5f5f-41a8-9fb0-b7c85ab0e833"],
Cell[222293, 5417, 413, 10, 46, "Input",ExpressionUUID->"a299da16-3a2f-4d1e-943a-4e3608d498a6"],
Cell[222709, 5429, 260, 8, 157, "Text",ExpressionUUID->"c12334c1-d4ed-476d-adb7-1fee8fac177f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


